The Compton Scattering Total Cross Section at Next-to-Leading Order

An analytic formula is given for the total scattering cross section of an electron and a photon at order $\alpha^3$. This includes both the double-Compton scattering real-emission contribution as well as the virtual Compton scattering part. When combined with the recent analytic result for the pair-production cross section, the complete $\alpha^3$ cross section is now known. Both the next-to-leading order calculation as well as the pair-production cross section are computed using modern multiloop calculation techniques, where cut diagrams are decomposed into a set of master integrals that are then computed using differential equations.

==> anc/ComptonScattering.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    219400,       5613]
NotebookOptionsPosition[    210685,       5439]
NotebookOutlinePosition[    211526,       5465]
CellTagsIndexPosition[    211483,       5462]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ancillary file for arXiv : xxxx.xxxxx", "Title",
 CellChangeTimes->{{3.820504100148677*^9, 3.820504288069551*^9}, {
  3.8216572743969507`*^9, 3.821657500965809*^9}, {3.821657536491441*^9, 
  3.821657675613276*^9}, {3.821657754238344*^9, 3.8216577860568132`*^9}, {
  3.821657860683723*^9, 3.8216579586720877`*^9}, {3.8220911573462667`*^9, 
  3.8220912441142282`*^9}, {3.822091435553653*^9, 3.822091467837977*^9}, {
  3.822091680216311*^9, 
  3.822091703829442*^9}},ExpressionUUID->"9b0ca948-aa74-4a98-a0ba-\
604f859f154c"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The Compton Scattering Total Cross Section at Next-to-Leading \
Order ",
  FontSlant->"Italic"],
 "\nR. Lee, M.D. Schwartz and X. Zhang "
}], "Chapter",
 CellChangeTimes->{{3.820504100148677*^9, 3.820504288069551*^9}, {
   3.8216572743969507`*^9, 3.821657500965809*^9}, {3.821657536491441*^9, 
   3.821657675613276*^9}, {3.821657754238344*^9, 3.8216577860568132`*^9}, {
   3.821657860683723*^9, 3.8216579586720877`*^9}, {3.8220911573462667`*^9, 
   3.8220912441142282`*^9}, 3.822091435553653*^9, {3.822091472974874*^9, 
   3.822091482041423*^9}, {3.822091684717638*^9, 
   3.822091691085705*^9}},ExpressionUUID->"9b0ca948-aa74-4a98-a0ba-\
604f859f154c"],

Cell[BoxData[
 RowBox[{"  ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "The", " ", "file", " ", "contains", " ", "the", " ", "formula", " ", 
     "for", " ", "the", " ", "NLO", " ", "total", " ", "cross", " ", 
     "section", " ", "for", " ", "compton", " ", 
     RowBox[{"scattering", ":", " ", "e\[Gamma]"}]}], "\[Rule]", 
    RowBox[{"e\[Gamma]", 
     RowBox[{"(", 
      RowBox[{"+", "\[Gamma]"}], ")"}]}]}], "\n", " ", 
   RowBox[{
   "An", " ", "analytic", " ", "expressions", " ", "is", " ", "given", " ", 
    "for", " ", "the", " ", "complete", " ", 
    RowBox[{"result", "."}]}]}]}]], "Text",
 CellChangeTimes->{{3.820504100148677*^9, 3.820504288069551*^9}, {
   3.8216572743969507`*^9, 3.821657500965809*^9}, {3.821657536491441*^9, 
   3.821657675613276*^9}, {3.821657754238344*^9, 3.8216577860568132`*^9}, {
   3.821657860683723*^9, 3.8216579586720877`*^9}, {3.8220911573462667`*^9, 
   3.8220912441142282`*^9}, 3.822091435553653*^9, {3.822091472974874*^9, 
   3.822091508185506*^9}, {3.822091575510129*^9, 3.822091579613903*^9}, 
   3.8220917205895557`*^9},ExpressionUUID->"9b0ca948-aa74-4a98-a0ba-\
604f859f154c"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Usage", ":", " ", 
    RowBox[{"Evaluate", " ", "the", " ", "initialization", " ", 
     RowBox[{"section", ".", "\n", 
      StyleBox[" ",
       FontWeight->"Bold"], 
      StyleBox[
       RowBox[{"\[Sigma]LOECM", "[", " ", "ecm", " ", "]"}],
       FontWeight->"Bold"]}], " ", "gives", " ", "the", " ", "LO", " ", 
     "cross", " ", "section", " ", "in", " ", "mb", " ", "as", " ", "a", " ", 
     "function", " ", "of", " ", "the", " ", "center", " ", "of", " ", "mass",
      " ", "energy", " ", "ecm", " ", "in", " ", "GeV"}]}], "\n", 
   StyleBox[" ",
    FontWeight->"Bold"], 
   RowBox[{
    StyleBox[
     RowBox[{"\[Sigma]NLOECM", "[", " ", "ecm", " ", "]"}],
     FontWeight->"Bold"], " ", "gives", " ", "the", " ", "NLO", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Alpha]", "3"], ")"}], " ", "part", " ", "of", " ", 
    "the", " ", "cross", " ", "section", " ", "in", " ", "mb", " ", "as", " ",
     "a", " ", "function", " ", "of", " ", "the", " ", "center", " ", "of", 
    " ", "mass", " ", "energy", " ", "ecm", " ", "in", " ", "GeV"}], "\n", 
   StyleBox[" ",
    FontWeight->"Bold"], 
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{"\[Sigma]totECM", "[", " ", "ecm", " ", "]"}],
      FontWeight->"Bold"], " ", "gives", " ", "the", " ", "full", " ", "LO"}],
     " ", "+", " ", 
    RowBox[{
    "NLO", " ", "cross", " ", "section", " ", "in", " ", "mb", " ", "as", " ",
      "a", " ", "function", " ", "of", " ", "the", " ", "center", " ", "of", 
     " ", "mass", " ", "energy", " ", "ecm", " ", "in", " ", "GeV"}]}], " ", 
   "\n", 
   StyleBox[" ",
    FontWeight->"Bold"], 
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{"\[Sigma]NLO", "[", " ", "x", " ", "]"}],
      FontWeight->"Bold"], "gives", " ", "the", " ", "comlete", " ", 
     "analytic", " ", "NLO", " ", "O", 
     RowBox[{"(", 
      SuperscriptBox["\[Alpha]", "3"], ")"}], " ", "expression", " ", "as", 
     " ", "a", " ", "function", " ", "of", " ", "x"}], " ", "=", " ", 
    RowBox[{
     FractionBox["s", 
      SuperscriptBox["m", "2"]], "-", "1"}]}], " ", "\n", " ", 
   RowBox[{
    StyleBox[
     RowBox[{"\[Sigma]NLOHighEnergy", "[", " ", "s", " ", "]"}],
     FontWeight->"Bold"], " ", "gives", " ", "the", " ", "high", " ", 
    "energy", " ", "asymptotic", " ", "expansion", " ", "of", " ", "the", " ",
     "NLO", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Alpha]", "3"], ")"}], " ", "expression", " ", "as", 
    " ", "a", " ", "function", " ", "of", " ", "s"}], "\n", " ", 
   RowBox[{
    RowBox[{
     StyleBox[
      RowBox[{"\[Sigma]NLOThreshold", "[", " ", "x", " ", "]"}],
      FontWeight->"Bold"], " ", "gives", " ", "the", " ", "threshold", " ", 
     "expansion", " ", "of", " ", "the", " ", "NLO", " ", "O", 
     RowBox[{"(", 
      SuperscriptBox["\[Alpha]", "3"], ")"}], " ", "expression", " ", "as", 
     " ", "a", " ", "function", " ", "of", " ", "x"}], " ", "=", " ", 
    RowBox[{
     FractionBox["s", 
      SuperscriptBox["m", "2"]], "-", "1", " "}]}]}]}]], "Text",
 CellChangeTimes->{{3.820504100148677*^9, 3.820504288069551*^9}, {
   3.8216572743969507`*^9, 3.821657500965809*^9}, {3.821657536491441*^9, 
   3.821657675613276*^9}, {3.821657754238344*^9, 3.8216577860568132`*^9}, {
   3.821657860683723*^9, 3.8216579586720877`*^9}, {3.8220911573462667`*^9, 
   3.8220912441142282`*^9}, 3.822091435553653*^9, {3.822091472974874*^9, 
   3.822091511574442*^9}, 3.822091565574369*^9, {3.822092514389091*^9, 
   3.822092520860979*^9}, {3.822122011138503*^9, 
   3.8221220113079643`*^9}},ExpressionUUID->"9b0ca948-aa74-4a98-a0ba-\
604f859f154c"],

Cell[CellGroupData[{

Cell["Initialization: Compton scattering total cross section", "Section",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820446240004628*^9, 3.8204462576429462`*^9}, {
   3.8216574129653397`*^9, 3.821657413232583*^9}, 3.821657486014361*^9, {
   3.822122017538518*^9, 
   3.822122020383197*^9}},ExpressionUUID->"65860e39-8e3f-4638-bf02-\
66be0722cc22"],

Cell[CellGroupData[{

Cell["Leading order", "Subsection",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.8204462367592707`*^9, 
  3.82044626201871*^9}},ExpressionUUID->"b7635edb-b6ee-470e-a34f-\
bda05cb1484c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]LO", "[", "x_", "]"}], " ", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox["\[Alpha]", "2"]}], 
    SuperscriptBox["m", "2"]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{"(", 
        RowBox[{"16", "+", 
         RowBox[{"32", " ", "x"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         SuperscriptBox["x", "3"]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"], 
       SuperscriptBox["x", "2"]}]], " ", "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "-", 
         RowBox[{"8", " ", "x"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820446351244974*^9, 3.820446417315064*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"fb5bf8af-cd01-44e9-a88a-642d0c6482ac"]
}, Closed]],

Cell[CellGroupData[{

Cell["Next to leading order", "Subsection",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820447008946027*^9, 
  3.820447011332007*^9}},ExpressionUUID->"c1cbba32-8d06-47f0-ab6b-\
a4e3c73abbce"],

Cell[CellGroupData[{

Cell["Main cross section formula", "Subsubsection",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.82044717722612*^9, 
  3.820447182766849*^9}},ExpressionUUID->"3d815b9f-d13e-4819-baf3-\
017bdd999332"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]NLO", "[", "x_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Alpha]", "3"], 
     SuperscriptBox["m", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "39"}], "-", 
         RowBox[{"177", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "-", 
         RowBox[{"1801", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
         RowBox[{"273", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"60", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
          RowBox[{"202", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
          RowBox[{"37", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "4"]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", "x"}], "]"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
          RowBox[{"39", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "4"]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "x"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "x"}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"34", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
          RowBox[{"361", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"]}], "-", 
          RowBox[{"146", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "4"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "6"]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "-", 
          RowBox[{"14", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "x"}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
          RowBox[{"82", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"]}], "-", 
          RowBox[{"42", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "5"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "6"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "+", 
      FractionBox[
       RowBox[{
        SqrtBox[
         FractionBox["x", 
          RowBox[{"4", "+", "x"}]]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "-", 
          RowBox[{"54", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "4"]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "4"]], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        SqrtBox[
         FractionBox["x", 
          RowBox[{"4", "+", "x"}]]], " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "y", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "4"]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "35"}], "+", 
          RowBox[{"22", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
        SqrtBox[
         FractionBox["x", 
          RowBox[{"4", "+", "x"}]]], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "x"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "y", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "-", 
      FractionBox[
       RowBox[{"16", " ", 
        SqrtBox[
         FractionBox["x", 
          RowBox[{"4", "+", "x"}]]], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"30", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "x"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "x"}], ")"}]}]], 
       RowBox[{"3", " ", 
        SqrtBox[
         FractionBox["x", 
          RowBox[{"4", "+", "x"}]]], " ", 
        RowBox[{"(", 
         RowBox[{"119", "-", 
          RowBox[{"138", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "4"]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"-", "1"}], ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}]}], "-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
        SqrtBox[
         FractionBox["x", 
          RowBox[{"4", "+", "x"}]]], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "x"}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SqrtBox[
         FractionBox["x", 
          RowBox[{"4", "+", "x"}]]], " ", 
        RowBox[{"(", 
         RowBox[{"24", "-", 
          RowBox[{"27", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "-", 
          RowBox[{"21", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"y", ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "x"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"G", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"y", ",", "y", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
       SuperscriptBox["x", "3"]]}], ")"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820447187274716*^9, 3.820447220103795*^9}, {
   3.820447430845932*^9, 3.820447431242447*^9}, {3.8204489577203093`*^9, 
   3.820448958949254*^9}, 3.8204512064596777`*^9, 3.8204892955048437`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"cf702680-af1b-400e-b5a9-fc813cc74c31"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrals  via classical polylogs", "Subsubsection",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.819543664934066*^9, 3.819543667330296*^9}, {
  3.819623296736486*^9, 3.819623321061131*^9}, {3.8204482615929193`*^9, 
  3.820448270967285*^9}, {3.8220912020796833`*^9, 3.822091204149172*^9}, {
  3.822091256370534*^9, 3.8220912578656607`*^9}, {3.8220929579400883`*^9, 
  3.822092969316036*^9}},ExpressionUUID->"c2116389-e3ca-4458-8fe4-\
da148487f495"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"G", ",", "NHoldFirst"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{
    RowBox[{"l", ":", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "|", 
         RowBox[{"-", "2"}], "|", 
         RowBox[{"-", "1"}], "|", "0", "|", "1", "|", "y"}], ")"}], "..."}], 
      "}"}]}], ",", 
    RowBox[{"x_", "?", "InexactNumberQ"}]}], "]"}], ":=", 
  RowBox[{"GA", "[", 
   RowBox[{"l", ",", "x"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.8220918714453487`*^9, 3.822091924213784*^9}, {
   3.82209197713361*^9, 3.822092042645697*^9}, 3.8220920782204523`*^9, 
   3.822092327733528*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"bcf04795-d725-45b1-a0ec-47a6b51e0458"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"-", "1"}], "}"}], ",", "x_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Log", "[", 
   RowBox[{"x", "+", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", "0", "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"Log", "[", "x", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", "x"}], "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "x"}]}], "]"}], "+", 
   RowBox[{
    RowBox[{"Log", "[", "x", "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", "x"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], " ", ":=", 
  RowBox[{"-", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "x"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Pi]", "2"], "12"], "+", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", "x"}], "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"2", "+", "x"}], "]"}]}], "+", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "x"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], "-", 
     RowBox[{"6", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GA", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], " ", ":=", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], "2"]}], "+", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     RowBox[{"-", "x"}]}], "]"}], "+", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"3", ",", 
     FractionBox["x", 
      RowBox[{"1", "+", "x"}]]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GA", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["x", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", "12"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", "x"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", "x"}], "]"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "x"}]}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "x"}]}], "]"}]}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GA", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "6"]}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "3"]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", "x"}]}], "]"}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox["x", 
       RowBox[{"1", "+", "x"}]]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x_"}], "]"}], " ", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", "x", "]"}]}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"-", "x"}]}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"-", "x"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Log", "[", "x", "]"}]}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", "x"}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", "x"}], "]"}]}]}]}]}], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820447594996955*^9, 3.8204476105756197`*^9}, {
   3.82044768866008*^9, 3.820448063387342*^9}, {3.820448364323681*^9, 
   3.82044836904869*^9}, 3.8204513197944183`*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"81e5bbf4-3b4b-4ca8-9edc-f38e99365c1a"],

Cell[TextData[{
 "the  forms that depend on y have relatively simple forms in terms of z =",
 Cell[BoxData[
  FractionBox["2", 
   RowBox[{"2", "+", "x", "+", 
    SqrtBox[
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "x"}], ")"}]}]]}]]], "Input",
  CellChangeTimes->{{3.820923095243022*^9, 3.820923100017614*^9}},
  ExpressionUUID->"d628947e-8fa8-42d8-9327-409023a1edec"]
}], "Text",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820448284976472*^9, 3.82044829147724*^9}, {
  3.820923159354192*^9, 3.820923159459751*^9}, {3.820924805728134*^9, 
  3.820924805852672*^9}, {3.820925275717039*^9, 3.820925284914665*^9}, {
  3.820929380906999*^9, 3.8209294189898987`*^9}, {3.820929719326132*^9, 
  3.820929719926735*^9}},ExpressionUUID->"9c8d74dc-7c1e-4460-b9ba-\
f70edd72659a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], " ", ":=", 
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"zx", "[", "x", "]"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{3.820926558370432*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"3869a8ef-ad69-446c-871b-c1ae750851ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x_"}], "]"}], " ", ":=", 
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
    RowBox[{"zx", "[", "x", "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", "y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", "y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"zx", "[", "x", "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"zx", "[", "x", "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", "y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", "y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"zx", "[", "x", "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"zx", "[", "x", "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"zx", "[", "x", "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"GA", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "x_"}], "]"}], ":=", 
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"zx", "[", "x", "]"}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.819537112210141*^9, 3.819537152049244*^9}, 
   3.8195376133503323`*^9, {3.819543021620078*^9, 3.81954302223265*^9}, {
   3.81954306241245*^9, 3.8195430626651917`*^9}, {3.819543101466124*^9, 
   3.819543102001012*^9}, {3.819543695331966*^9, 3.819543713713616*^9}, {
   3.8195438270427237`*^9, 3.8195438288479958`*^9}, {3.8195438945960197`*^9, 
   3.8195438988046837`*^9}, 3.8195439535002737`*^9, 3.8195439953711853`*^9, {
   3.819544033014204*^9, 3.819544035135208*^9}, {3.8195440900871973`*^9, 
   3.819544091348048*^9}, {3.81954426166733*^9, 3.819544262751375*^9}, {
   3.819544352646989*^9, 3.8195443546510563`*^9}, {3.819544394906684*^9, 
   3.8195443956765823`*^9}, {3.8195444776474943`*^9, 
   3.8195444780960617`*^9}, {3.819544675332282*^9, 3.81954467613589*^9}, {
   3.819544860192877*^9, 3.819544860750018*^9}, {3.8195449253793917`*^9, 
   3.8195449259612513`*^9}, {3.8195450568601627`*^9, 3.819545096940933*^9}, {
   3.819545138892935*^9, 3.819545157384001*^9}, {3.81954760464915*^9, 
   3.8195476109322*^9}, 3.819547815370528*^9, {3.819548350092022*^9, 
   3.819548350308014*^9}, {3.819548484926442*^9, 3.8195486051884727`*^9}, 
   3.8195491296702757`*^9, {3.819553547854501*^9, 3.819553548108883*^9}, {
   3.819554728704342*^9, 3.819554759790516*^9}, {3.819580702092333*^9, 
   3.819580724721884*^9}, {3.819586152968647*^9, 3.8195861921426764`*^9}, 
   3.8195862231623783`*^9, {3.8195903045832567`*^9, 3.8195903243503647`*^9}, {
   3.819623480645403*^9, 3.8196235366572*^9}, {3.819834994816571*^9, 
   3.819835027543693*^9}, {3.819916583168318*^9, 3.819916583276649*^9}, 
   3.8199167244001827`*^9, {3.820339970304241*^9, 3.820339973132628*^9}, {
   3.820447812577573*^9, 3.820447883458271*^9}, {3.8204479439558697`*^9, 
   3.820448019939019*^9}, {3.820448068988875*^9, 3.820448147758252*^9}, {
   3.8204483701246243`*^9, 3.8204483777505293`*^9}, {3.820923112273734*^9, 
   3.820923149905798*^9}, {3.820924823501336*^9, 3.8209248440580883`*^9}, {
   3.82092490463231*^9, 3.8209249120643997`*^9}, {3.820925240729459*^9, 
   3.820925271892971*^9}, {3.820926190773978*^9, 3.8209261995531893`*^9}, {
   3.8209262492431307`*^9, 3.8209262555022078`*^9}, {3.820926519507909*^9, 
   3.8209265820318613`*^9}, {3.822089809144836*^9, 3.822089813553581*^9}, {
   3.822092998757053*^9, 3.822093018204506*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"f6b2ef2e-7d41-4f50-91d8-ff46b45f9626"],

Cell[BoxData[
 RowBox[{
  RowBox[{"zx", "[", "x_", "]"}], ":=", 
  FractionBox["2", 
   RowBox[{"2", "+", "x", "+", 
    SqrtBox[
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "x"}], ")"}]}]]}]]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820923095243022*^9, 3.820923100017614*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"88327b1d-88a2-4b26-9d84-b41cc87799fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "z_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "2"]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         SuperscriptBox["z", "3"]}]}], "]"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.8209196412521887`*^9, 3.820919644395835*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"cff31694-94ad-4496-8295-5e32ad457b90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", "y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "z_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "z", "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         SuperscriptBox["z", "3"]}]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820919635230556*^9, 3.820919638488139*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"d1ab5d0e-a6da-4e42-846e-492efd73ced3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "18"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "3"], "3"], "+", 
   RowBox[{
    RowBox[{"ArcTan", "[", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}]}], 
      RowBox[{"1", "+", "z"}]], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["2", "3"], " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "z"], "+", "z"}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            FractionBox["1", "6"]}], "]"}]}], ")"}]}], 
       RowBox[{"5", " ", 
        SqrtBox["3"]}]]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "z"], "+", "z"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "z"}]}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}]}], ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", 
       RowBox[{"1", "/", "z"}]}]}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", "z"}]}], "]"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"Re", "[", " ", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], "z"]}]}], "]"}], "-", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", "z"}]}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox[
          RowBox[{"1", "-", "z"}], 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", "z"}]}]]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"1", "/", "z"}]}], 
          RowBox[{"1", "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], " ", "/", "z"}]}]]}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820924702505541*^9, 3.820924711657463*^9}, 
   3.821860264880574*^9, 3.821860306009239*^9, 3.821860556888385*^9, {
   3.8219359219808292`*^9, 3.821935927812405*^9}, {3.821936002188409*^9, 
   3.8219360037882957`*^9}, 3.821936374445923*^9, 3.822014319851803*^9, {
   3.8220144939952173`*^9, 3.82201449758788*^9}, 3.822014556282885*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"67bd0704-e3f5-46ed-b9c1-88cdb1a1cfee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["11", "18"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], "+", 
   RowBox[{
    RowBox[{"ArcTan", "[", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}]}], 
      RowBox[{"1", "+", "z"}]], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", "z", "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            FractionBox["1", "6"]}], "]"}]}], ")"}]}], 
       RowBox[{"5", " ", 
        SqrtBox["3"]}]]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "z"], "+", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", "z"]}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "z"}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], "2"], "z"], "]"}], " ", 
       RowBox[{"Log", "[", "z", "]"}]}]}], " ", ")"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], "z"]}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", "z"}]}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], "z"}]}], ")"}]}]}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], "z"]}], ")"}]}]}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.82092521567607*^9, 3.8209252197485533`*^9}, 
   3.8209259662199373`*^9, 3.8218427332973423`*^9, 3.821855673488637*^9, 
   3.821931372391774*^9, 3.821935849454722*^9, 3.8219358935903397`*^9, 
   3.821936135615253*^9, {3.8219362063572083`*^9, 3.821936231741089*^9}, 
   3.821936415725747*^9, 3.82199840385641*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"b33acb8c-f152-4a6e-9073-5e9515f657c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "z_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "z"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "z", "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], "2"], "/", "z"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "z"}], ")"}], "2"], "/", "z"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         SuperscriptBox["z", "3"]}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "]"}]}], "-", 
     RowBox[{"72", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "z"}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "z"}], "]"}]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         SuperscriptBox["z", "3"]}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"z", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820919622638805*^9, 3.820919631682234*^9}, 
   3.821857408881192*^9, {3.821936751139854*^9, 3.821936762764413*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"b5185aba-fac2-4740-946c-0d12273ea683"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", "y", ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["5", "9"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], "-", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "3"], "3"], "+", 
   RowBox[{
    RowBox[{"ArcTan", "[", 
     RowBox[{
      SqrtBox["3"], 
      FractionBox[
       RowBox[{"z", "-", "1"}], 
       RowBox[{"z", "+", "1"}]]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "6"]}], "]"}]}], "-", 
        RowBox[{"8", 
         SuperscriptBox["\[Pi]", "2"]}]}], 
       RowBox[{"15", " ", 
        SqrtBox["3"]}]], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "2"], "z"], "]"}]}]}], ")"}]}], 
   "-", " ", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", "z"], "+", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "z"}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "z"}]}], "]"}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "2"], "z"], "]"}]}]}], " ", 
     ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "+", 
         FractionBox["1", "z"]}]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], "z"]}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "+", "z"}]}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "3"}]], "+", "z"}], 
          RowBox[{"1", "+", "z"}]]}], "]"}]}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", "z"}]}]}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"2", "/", "3"}]], " ", "z"}]}], 
          RowBox[{"1", "+", "z"}]]}], "]"}]}]}], "]"}]}]}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820924404904183*^9, 3.820924404906495*^9}, 
   3.821855370334735*^9, 3.8220005822861156`*^9, 3.8220007425027113`*^9, 
   3.822000850806435*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"e1ab94c8-2f74-4c45-a78c-82f91dd35af8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GAz", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "2"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", "z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "36"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"2", "-", 
          SqrtBox["3"]}], "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"Re", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"2", "/", "3"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", "z"}]}], ")"}], "2"]}], "z"], 
        "]"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]], "z"]}]}], "]"}], "-", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"1", "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", "z"}]}]}], "]"}], "+", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]], "+", "z"}], 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]]}]]}], "]"}], "+", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]], "+", "z"}], 
            RowBox[{"\[ImaginaryI]", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]]}]]}], "]"}], "-", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"2", "/", "3"}]], "+", "z"}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{"2", "/", "3"}]]}], ")"}], " ", "z"}]]}]}], "]"}], 
         "-", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"2", "/", "3"}]], "+", "z"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[ImaginaryI]", "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"2", "/", "3"}]]}], ")"}], " ", "z"}]]}], "]"}]}], 
        ")"}]}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], "-", "z"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}], " ", "z"}]]}]}], "]"}], "-", 
      
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], "z"]}]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], "-", "z"}], 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]]}]]}], "]"}], "-", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], "-", "z"}], 
         RowBox[{"\[ImaginaryI]", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]]}]]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"2", "/", "3"}]]}], "z"}], "-", "1"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"I", "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"2", "/", "3"}]]}], ")"}], " ", "z"}]]}], "]"}], "+", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", "z"}]}]}], "]"}]}], 
     "]"}]}]}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.8207947714676523`*^9, 3.820794774844441*^9}, 
   3.8218419742427883`*^9, 3.821848716269033*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"6d294d37-b372-498c-8590-1145963a9542"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GAz", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"ArcTan", "[", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}]}], 
         RowBox[{"1", "+", "z"}]], "]"}], "2"]}], " ", 
     RowBox[{"Log", "[", "z", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "12"], " ", 
     RowBox[{"Log", "[", "z", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "3", "]"}], "2"]}], "+", 
       SuperscriptBox[
        RowBox[{"Log", "[", "z", "]"}], "2"], "+", 
       RowBox[{"6", 
        RowBox[{"Log", "[", "3", "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["1", "z"], "+", "z"}], "]"}]}], " ", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["1", "z"], "+", "z"}], "]"}], " "}], "2"]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "15"], " ", 
     RowBox[{"ArcTan", "[", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}], 
       RowBox[{"1", "+", "z"}]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "\[Pi]", " ", 
        RowBox[{"Log", "[", "3", "]"}]}], "+", 
       RowBox[{"5", " ", "\[Pi]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["1", "z"], "+", "z"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], 
        SqrtBox["3"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", 
           FractionBox["1", "6"]}], "]"}]}], 
        SqrtBox["3"]]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["1", "z"], "+", "z"}], "]"}], " ", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], "z"]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "3"}]], " ", "z"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"1", "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]], "z"]}]}], "]"}], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "6"}]], "-", 
           RowBox[{"\[ImaginaryI]", " ", "z"}]}], 
          SqrtBox["3"]]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox[
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "6"}]], " ", "z"}]}], 
          RowBox[{
           SqrtBox["3"], " ", "z"}]]}], "]"}], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]], " ", "z"}]}]}], "]"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.8209252041519337`*^9, 3.820925210989347*^9}, {
   3.820925977948657*^9, 3.820925985999003*^9}, 3.8218565144905853`*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"2457ffd0-5c36-4174-8a83-d1d936cded19"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Asymptotic expansions", "Subsection",
 CellChangeTimes->{{3.8213170145851517`*^9, 3.8213170326793222`*^9}, 
   3.821656090775807*^9, {3.821656139676132*^9, 
   3.821656140567075*^9}},ExpressionUUID->"b7b86d54-e29b-4082-86fb-\
60ca6ae96296"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]NLOHighEnergy", "[", "s_", "]"}], ":=", "\n", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "3"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         FractionBox["17", "4"], " ", 
         RowBox[{"Log", "[", 
          FractionBox["s", 
           SuperscriptBox["m", "2"]], "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], "]"}], "3"]}], "-", 
        FractionBox["75", "8"], "-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], "2"], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], "s"], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["133", "4"]}], "-", 
             FractionBox[
              SuperscriptBox["\[Pi]", "2"], "3"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], "]"}]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             FractionBox["s", 
              SuperscriptBox["m", "2"]], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             FractionBox["s", 
              SuperscriptBox["m", "2"]], "]"}], "3"]}], "+", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1315", "24"], "-", 
            FractionBox[
             RowBox[{"10", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "9"], "-", 
            RowBox[{"36", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}]}], 
       SuperscriptBox["s", "2"]], "\n", "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["s", "3"]], 
       SuperscriptBox["m", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["319", "12"]}], "-", 
            FractionBox[
             RowBox[{"19", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "3"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], "]"}]}], "+", 
         RowBox[{
          FractionBox["151", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], "]"}], "2"]}], "+", 
         RowBox[{
          FractionBox["38", "3"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], "]"}], "3"]}], "+", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5267", "36"], "-", 
           FractionBox[
            RowBox[{"5", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "9"], "-", 
           RowBox[{"78", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}]}], "\n", "+", 
      
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["s", "4"]], 
       SuperscriptBox["m", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["497", "12"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["s", 
            SuperscriptBox["m", "2"]], "]"}]}], "+", 
         RowBox[{
          FractionBox["344", "3"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], "]"}], "2"]}], "+", 
         RowBox[{
          FractionBox["157", "3"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox["s", 
             SuperscriptBox["m", "2"]], "]"}], "3"]}], "+", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["54481", "216"], "+", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "2"], "-", 
           RowBox[{"98", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.82131709030434*^9, 3.821317094479451*^9}, {
  3.82131715943723*^9, 3.821317170733123*^9}, {3.8213172204023857`*^9, 
  3.821317238730564*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"4e42c4c2-29bf-41e0-a7d1-6fd3aa0c3300"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]NLOThreshold", "[", "x_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Alpha]", "3"], 
     SuperscriptBox["m", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["7", "15"], "-", 
         FractionBox[
          RowBox[{"16", " ", 
           RowBox[{"Log", "[", "x", "]"}]}], "9"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["113", "90"]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", "x", "]"}]}], "3"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["203", "125"], "-", 
         FractionBox[
          RowBox[{"25", " ", 
           RowBox[{"Log", "[", "x", "]"}]}], "9"]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.821317173495872*^9, 3.8213171892380533`*^9}, {
  3.8216579703533497`*^9, 3.821657985490856*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"a71f38b1-7209-40be-bfd3-b7ac83fd7918"]
}, Closed]],

Cell[CellGroupData[{

Cell["Cross section formulas in physical units", "Subsection",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820503049195066*^9, 3.820503061142035*^9}, {
  3.820503130874748*^9, 
  3.8205031357993517`*^9}},ExpressionUUID->"67ab2f45-ee04-4fa3-a0a6-\
70260312098e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"me", "=", 
   RowBox[{"510998", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "9"}]], " ", "GeV"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Alpha]0", "=", 
   FractionBox["1", "137"]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GeV2mb", "=", 
   RowBox[{"389408", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "6", " "}]], " ", 
    SuperscriptBox["GeV", "2"], " ", "mb"}]}], ";"}]}], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.819645704369389*^9, 3.819645711085682*^9}, {
   3.8196457610924273`*^9, 3.819645762477727*^9}, {3.820446430439064*^9, 
   3.820446431990221*^9}, {3.820502866197487*^9, 3.8205028962524567`*^9}, 
   3.820503681329776*^9, {3.822090776120914*^9, 3.8220907893849897`*^9}, {
   3.822090886297599*^9, 3.822090925942842*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"5e46a6fe-9f80-40db-9271-53965a898dc5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]NLOECM", "[", "ECM_", "]"}], " ", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s0", ",", "x0", ",", "\[Sigma]0"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"s0", "=", 
      RowBox[{
       SuperscriptBox["ECM", "2"], "/.", 
       RowBox[{"GeV", "\[Rule]", "1"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"x0", "=", 
      RowBox[{
       FractionBox["s0", 
        RowBox[{
         SuperscriptBox["me", "2"], "/", 
         SuperscriptBox["GeV", "2"]}]], "-", "1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]0", "=", 
      RowBox[{"\[Sigma]NLO", "[", "x0", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"GeV2mb", " ", 
        RowBox[{"Chop", "[", "\[Sigma]0", "]"}]}], "/.", 
       RowBox[{"m", "\[Rule]", "me"}]}], "/.", 
      RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]0"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820501700391076*^9, 3.8205017027431803`*^9}, {
   3.820501736390164*^9, 3.820501823548482*^9}, {3.820501861770509*^9, 
   3.820501879818302*^9}, {3.820501914737836*^9, 3.82050193693611*^9}, {
   3.820502463093896*^9, 3.820502463245338*^9}, {3.820502993650449*^9, 
   3.82050299400904*^9}, {3.820503699019207*^9, 3.820503699863432*^9}, {
   3.820925445556273*^9, 3.82092544573743*^9}, 3.822090952996513*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"596dcfd8-0b1c-4c88-9017-b1703f68a318"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]LOECM", "[", "ECM_", "]"}], " ", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"s0", ",", "x0", ",", "\[Sigma]0"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"s0", "=", 
      RowBox[{
       SuperscriptBox["ECM", "2"], "/.", 
       RowBox[{"GeV", "\[Rule]", "1"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"x0", "=", 
      RowBox[{
       FractionBox["s0", 
        RowBox[{
         SuperscriptBox["me", "2"], "/", 
         SuperscriptBox["GeV", "2"]}]], "-", "1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Sigma]0", "=", 
      RowBox[{"\[Sigma]LO", "[", "x0", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"GeV2mb", " ", 
        RowBox[{"Chop", "[", "\[Sigma]0", "]"}]}], "/.", 
       RowBox[{"m", "\[Rule]", "me"}]}], "/.", 
      RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]0"}]}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820502901615335*^9, 3.8205029051933737`*^9}, {
  3.8205029910819473`*^9, 3.820502991543091*^9}, {3.820503693009245*^9, 
  3.8205036942771187`*^9}, {3.820925442522258*^9, 3.8209254427041883`*^9}, {
  3.822090951096773*^9, 3.8220909512650433`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"b542c226-711a-49ab-aa3d-c4e4aefd60ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]NLOE\[Gamma]Ee", "[", 
   RowBox[{"E\[Gamma]_", ",", "Ee_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "ECM0", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ECM0", "=", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          RowBox[{"2", " ", "E\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"Ee", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Ee", "-", "m"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"Ee", "+", "m"}], ")"}]}]]}], ")"}]}]}]], "/.", 
        RowBox[{"m", "\[Rule]", "me"}]}], "/.", 
       RowBox[{"GeV", "\[Rule]", "1"}]}]}], ";", "\[IndentingNewLine]", " ", 
     RowBox[{"\[Sigma]NLOECM", "[", "ECM0", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.8205029172288103`*^9, 3.820503003670104*^9}, {
   3.82050382620888*^9, 3.8205038318454523`*^9}, 3.8205038682607594`*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"7045c23b-57a6-4d2f-8ceb-de96b5de7edb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]LOE\[Gamma]Ee", "[", 
   RowBox[{"E\[Gamma]_", ",", "Ee_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "ECM0", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ECM0", "=", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          SuperscriptBox["m", "2"], "+", 
          RowBox[{"2", " ", "E\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{"Ee", "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Ee", "-", "m"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"Ee", "+", "m"}], ")"}]}]]}], ")"}]}]}]], "/.", 
        RowBox[{"m", "\[Rule]", "me"}]}], "/.", 
       RowBox[{"GeV", "\[Rule]", "1"}]}]}], ";", "\[IndentingNewLine]", " ", 
     RowBox[{"\[Sigma]LOECM", "[", "ECM0", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820503010082889*^9, 3.820503011927905*^9}, {
   3.820503834532607*^9, 3.820503836639126*^9}, 3.820503869402773*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"e93a3553-609d-40a4-8876-484b8175ff0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]totECM", "[", "ECM_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"\[Sigma]LOECM", "[", "ECM", "]"}], "+", 
   RowBox[{"\[Sigma]NLOECM", "[", "ECM", "]"}]}]}]], "Input",
 InitializationCell->True,
 InitializationGroup->True,
 CellChangeTimes->{{3.820503724693487*^9, 3.820503761594936*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"5075eb07-e8b2-4115-9122-9965c8d2106d"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tests", "Section",
 CellChangeTimes->{{3.820929340731143*^9, 
  3.8209293411551027`*^9}},ExpressionUUID->"3348258c-5cf7-4e14-a188-\
586cb0b278d3"],

Cell[TextData[{
 "Cross section via G(...;x) defined in the paper. In case one wants the \
expression via ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Li", "n"], TraditionalForm]],ExpressionUUID->
  "a7416129-79c9-4f40-888b-9c922cb52b86"],
 " use \[LineSeparator]",
 StyleBox["\[Sigma]NLO[x]/.G\[Rule]GA",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.8220923786042624`*^9, 3.82209241610087*^9}, {
  3.822092892996016*^9, 3.822092913851807*^9}, {3.822122049400373*^9, 
  3.8221220496480083`*^9}, {3.822122088684143*^9, 3.822122090611136*^9}, {
  3.822122184938362*^9, 
  3.822122185399302*^9}},ExpressionUUID->"aba9bb47-9f74-426d-9a1f-\
53de00b0d9cc"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Sigma]NLO", "[", "x", "]"}], "/.", 
    RowBox[{"G", "\[Rule]", "GA"}]}], ";"}],
  FontWeight->"Bold"]], "Input",
 CellChangeTimes->{{3.822122152942552*^9, 3.8221221777201777`*^9}, {
  3.822122236986565*^9, 3.822122242651276*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"8ceea785-adc6-41af-a08c-1b16bb67927f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]NLO", "[", "x", "]"}]], "Input",
 CellLabel->"In[96]:=",ExpressionUUID->"1c0f9fb5-2c6c-4738-8029-ffcf274aa78d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["m", "2"]], 
  RowBox[{
   SuperscriptBox["\[Alpha]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "39"}], "-", 
        RowBox[{"177", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}]}], "-", 
        RowBox[{"1801", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
        RowBox[{"273", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "3"]}]}], 
       RowBox[{"24", " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], "2"]}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
         RowBox[{"202", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
         RowBox[{"37", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", "x"}], "]"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
         RowBox[{"39", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "3"]}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "4"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "x"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"34", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
         RowBox[{"361", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "-", 
         RowBox[{"146", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "5"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "6"]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "x"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "4"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
         RowBox[{"82", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "5"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "6"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "x"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "+", 
     FractionBox[
      RowBox[{
       SqrtBox[
        FractionBox["x", 
         RowBox[{"4", "+", "x"}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "-", 
         RowBox[{"54", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"y", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "4"]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SqrtBox[
        FractionBox["x", 
         RowBox[{"4", "+", "x"}]]], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "3"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", "y", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "4"]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "-", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "35"}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "2"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
       SqrtBox[
        FractionBox["x", 
         RowBox[{"4", "+", "x"}]]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "x"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "y", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "-", 
     FractionBox[
      RowBox[{"16", " ", 
       SqrtBox[
        FractionBox["x", 
         RowBox[{"4", "+", "x"}]]], " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"30", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "4"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"y", ",", 
           RowBox[{"-", "2"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "x"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox[
        FractionBox["x", 
         RowBox[{"4", "+", "x"}]]], " ", 
       RowBox[{"(", 
        RowBox[{"119", "-", 
         RowBox[{"138", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "-", 
         RowBox[{"108", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "3"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "4"]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"y", ",", 
           RowBox[{"-", "1"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "x"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "x"}], ")"}], " ", 
       SqrtBox[
        FractionBox["x", 
         RowBox[{"4", "+", "x"}]]], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "x"}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"y", ",", 
           RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]], "-", 
     FractionBox[
      RowBox[{"8", " ", 
       SqrtBox[
        FractionBox["x", 
         RowBox[{"4", "+", "x"}]]], " ", 
       RowBox[{"(", 
        RowBox[{"24", "-", 
         RowBox[{"27", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "3"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], "4"]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["x", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "x"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"G", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"y", ",", "y", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", "x"}], "]"}]}], 
      SuperscriptBox["x", "3"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.822092364412025*^9, 3.822092418235443*^9, 3.822093038474872*^9, 
   3.8220930972840433`*^9, 3.82212214951159*^9, {3.822122187686696*^9, 
   3.82212224358922*^9}},
 CellLabel->"Out[96]=",ExpressionUUID->"934dbae7-2bbf-420d-be80-efdd768f54f6"]
}, Open  ]],

Cell["Cross section as a function of ECM in GeV. Output in mb", "Text",
 CellChangeTimes->{{3.820489758341428*^9, 
  3.820489774302064*^9}},ExpressionUUID->"036d3493-b120-4ea8-9655-\
7b4f9abed687"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]LOECM", "[", 
      RowBox[{"1", " ", "GeV"}], " ", "]"}], ",", 
     RowBox[{"\[Sigma]NLOECM", "[", 
      RowBox[{"1", " ", "GeV"}], "]"}], ",", 
     RowBox[{"\[Sigma]totECM", "[", 
      RowBox[{"1", " ", "GeV"}], "]"}]}], "}"}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.82092664628559*^9, 3.820926652155368*^9}, {
  3.82092669032883*^9, 3.820926700531519*^9}, {3.8209298539815598`*^9, 
  3.8209298660646687`*^9}, {3.8216575114053802`*^9, 3.821657518035379*^9}, {
  3.822089845680922*^9, 3.822089845808701*^9}, {3.822090944579866*^9, 
  3.822090944941092*^9}, {3.8220909781906776`*^9, 3.8220909796814003`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"9da8dc75-d01d-487c-a2d8-ccad23460062"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.002041209877769922`", " ", "mb"}], ",", 
   RowBox[{"0.00016674083088913624`", " ", "mb"}], ",", 
   RowBox[{"0.0022079507086590583`", " ", "mb"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.820926701131599*^9, {3.8209298347138357`*^9, 3.820929869124197*^9}, 
   3.8216562193154297`*^9, 3.8216572537129183`*^9, 3.821657524044545*^9, 
   3.821658021513731*^9, {3.821840176243621*^9, 3.821840207555999*^9}, {
   3.822089277065295*^9, 3.822089278888846*^9}, 3.822089847910812*^9, 
   3.8220899704336452`*^9, 3.822090820402005*^9, {3.822090935901115*^9, 
   3.822090980011338*^9}, 3.8220922885806723`*^9, 3.82209236980196*^9, 
   3.822092419899246*^9, 3.822092682156989*^9, 3.822093040835235*^9, 
   3.822093099423192*^9, 3.822122249173065*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"473d10a9-311a-4a9e-ac5d-5dbf8922d6f3"]
}, Open  ]],

Cell["compare to Denner and Dittmaier hep-ph/9805443 table 3", "Text",
 CellChangeTimes->{{3.820489604434437*^9, 3.8204896198422403`*^9}, {
  3.8205039079829407`*^9, 
  3.820503908877366*^9}},ExpressionUUID->"f48890c4-dc13-4746-af0f-\
e6564bae89ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]LOE\[Gamma]Ee", "[", 
      RowBox[{
       RowBox[{"1.165", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]], " ", "GeV"}], ",", 
       RowBox[{"4", " ", "GeV"}]}], "]"}], ",", 
     RowBox[{"100", 
      FractionBox[
       RowBox[{"\[Sigma]NLOE\[Gamma]Ee", "[", 
        RowBox[{
         RowBox[{"1.165", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "9"}]], " ", "GeV"}], ",", 
         RowBox[{"4", " ", "GeV"}]}], "]"}], 
       RowBox[{"\[Sigma]LOE\[Gamma]Ee", "[", 
        RowBox[{
         RowBox[{"1.165", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "9"}]], " ", "GeV"}], ",", 
         RowBox[{"4", " ", "GeV"}]}], "]"}]]}]}], "}"}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.820451387624125*^9, 3.820451417374435*^9}, {
   3.820451457600349*^9, 3.820451462185598*^9}, {3.8205037888932457`*^9, 
   3.820503802664379*^9}, {3.820503842471294*^9, 3.820503853672821*^9}, 
   3.822090982649572*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"07262cce-47e3-4f75-a883-065730dac591"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"622.1692909634785`", " ", "mb"}], ",", "0.0023098293566372313`"}],
   "}"}]], "Output",
 CellChangeTimes->{{3.82045138406378*^9, 3.820451418444254*^9}, {
   3.820451453318737*^9, 3.820451484241094*^9}, 3.8204519132840652`*^9, 
   3.820489328741003*^9, {3.8204893832772818`*^9, 3.82048940148724*^9}, 
   3.8204901020134068`*^9, {3.820503854222052*^9, 3.82050387574078*^9}, 
   3.820929939655798*^9, 3.821657255163072*^9, 3.82165802213634*^9, 
   3.8218402409133987`*^9, 3.822089281987075*^9, 3.822089853547042*^9, 
   3.8220899714484453`*^9, 3.822090821537499*^9, 3.822090983016075*^9, 
   3.82209229013549*^9, 3.8220923710494547`*^9, 3.822092421025951*^9, 
   3.822092685300685*^9, 3.8220930422324953`*^9, 3.8220931006797857`*^9, 
   3.822122250129158*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"661c256e-1552-41a7-8f9b-c47a0bf2dec0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]LOE\[Gamma]Ee", "[", 
      RowBox[{
       RowBox[{"1.165", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]], " ", "GeV"}], ",", 
       RowBox[{"6", " ", "GeV"}]}], "]"}], ",", 
     RowBox[{"100", 
      FractionBox[
       RowBox[{"\[Sigma]NLOE\[Gamma]Ee", "[", 
        RowBox[{
         RowBox[{"1.165", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "9"}]], " ", "GeV"}], ",", 
         RowBox[{"6", " ", "GeV"}]}], "]"}], 
       RowBox[{"\[Sigma]LOE\[Gamma]Ee", "[", 
        RowBox[{
         RowBox[{"1.165", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "9"}]], " ", "GeV"}], ",", 
         RowBox[{"6", " ", "GeV"}]}], "]"}]]}]}], "}"}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.8204894242582808`*^9, 3.820489430671509*^9}, {
   3.82050380334968*^9, 3.820503804016385*^9}, {3.820503843418521*^9, 
   3.8205038506055317`*^9}, 3.822090984043316*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"f8eaef86-65ef-4466-b0c6-f0623521a395"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"603.0926037079233`", " ", "mb"}], ",", "0.004487955935815308`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8204894250463*^9, 3.8204894311778708`*^9}, 
   3.820503877770955*^9, 3.820929940773672*^9, 3.8216572554828672`*^9, 
   3.821658022291513*^9, 3.821840242870859*^9, 3.822089283335259*^9, 
   3.822089854607359*^9, 3.822089971767445*^9, 3.8220908220422153`*^9, 
   3.822090984470119*^9, 3.822092291385745*^9, 3.8220923722734737`*^9, 
   3.8220924223504763`*^9, 3.822092686780974*^9, 3.822093043105732*^9, 
   3.8220931018289824`*^9, 3.822122250569064*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"0710fb7c-deb4-49ac-8dd1-8e9818339bc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]LOE\[Gamma]Ee", "[", 
      RowBox[{
       RowBox[{"1.165", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "9"}]], " ", "GeV"}], ",", 
       RowBox[{"8", " ", "GeV"}]}], "]"}], ",", 
     RowBox[{"100", 
      FractionBox[
       RowBox[{"\[Sigma]NLOE\[Gamma]Ee", "[", 
        RowBox[{
         RowBox[{"1.165", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "9"}]], " ", "GeV"}], ",", 
         RowBox[{"8", " ", "GeV"}]}], "]"}], 
       RowBox[{"\[Sigma]LOE\[Gamma]Ee", "[", 
        RowBox[{
         RowBox[{"1.165", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "9"}]], " ", "GeV"}], ",", 
         RowBox[{"8", " ", "GeV"}]}], "]"}]]}]}], "}"}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.820489507559752*^9, 3.820489538388987*^9}, {
   3.8205038045605097`*^9, 3.820503804916087*^9}, {3.820503844371973*^9, 
   3.820503851752965*^9}, 3.822090985311421*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"496c1697-cf4e-4162-90d6-60b66dd7f417"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"585.5132086887529`", " ", "mb"}], ",", "0.007088849259464668`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.820489513567565*^9, 3.8204895493564157`*^9, 
  3.8205038785898657`*^9, 3.8209299414145603`*^9, 3.8216572556715593`*^9, 
  3.821658022813673*^9, 3.821840245863516*^9, 3.822089284431723*^9, 
  3.822089855501046*^9, 3.822089972095241*^9, 3.822090822498336*^9, 
  3.822090985598876*^9, 3.822092292596322*^9, 3.8220923729400883`*^9, 
  3.822092423134211*^9, 3.822092687984315*^9, 3.822093043815681*^9, 
  3.822093102570345*^9, 3.822122250868753*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"8c891b4d-7f96-4dcc-923c-9c53c88888fd"]
}, Open  ]],

Cell["plot as in paper", "Text",
 CellChangeTimes->{{3.820503111839512*^9, 3.820503113376347*^9}, {
  3.82209242387619*^9, 3.8220924255166483`*^9}, {3.82209304449994*^9, 
  3.822093045459979*^9}},ExpressionUUID->"0d78a2dd-8f70-4df3-8a88-\
77fd01ff7c4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[Sigma]NLOECM", "[", "ecm", "]"}], 
     RowBox[{"\[Sigma]LOECM", "[", "ecm", "]"}]], "/.", 
    RowBox[{"ecm", "\[Rule]", "10"}]}], "//", "N"}], "//", "Chop"}]], "Input",\

 CellChangeTimes->{{3.820926132033639*^9, 3.820926171476809*^9}, {
   3.820926212826186*^9, 3.820926243566062*^9}, 3.822090616431571*^9, {
   3.822090825357771*^9, 3.822090827704884*^9}, {3.822090988900311*^9, 
   3.822091008067108*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"8533a126-8ddf-4143-a68e-c92b49bcba84"],

Cell[BoxData["0.14059517721735523`"], "Output",
 CellChangeTimes->{{3.8220908255932083`*^9, 3.82209082815771*^9}, {
   3.822090987610757*^9, 3.822091008514812*^9}, 3.8220922937281027`*^9, 
   3.822092426473316*^9, 3.8220926899444647`*^9, 3.822093046560923*^9, 
   3.8220931039053583`*^9, 3.82212225168678*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"b134424c-d283-4fa1-a538-0a5019c463e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LogLinearPlot", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"\[Sigma]NLOECM", "[", "ecm", "]"}], 
    RowBox[{"\[Sigma]LOECM", "[", "ecm", "]"}]], ",", 
   RowBox[{"{", 
    RowBox[{"ecm", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]], ",", 
     SuperscriptBox["10", "3"]}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(E\), \(CM\)]\) (GeV)\>\"", ",", 
      "\"\<\!\(\*FractionBox[SubscriptBox[\(\[Sigma]\), \(NLO\)], \
SubscriptBox[\(\[Sigma]\), \(LO\)]]\)\>\""}], "}"}]}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820489820945612*^9, 3.820489920027855*^9}, {
  3.82092605429265*^9, 3.820926057973308*^9}, {3.820929924525388*^9, 
  3.820929925570497*^9}, {3.822090462456482*^9, 3.822090466116405*^9}, {
  3.8220906200673656`*^9, 3.822090620549666*^9}, {3.822090707690221*^9, 
  3.8220907278448277`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"4add07c8-b7bb-4484-9187-5b31eeceba59"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVy3k8lHkcwPHBa4xrNa5mnpnchWyHY4ta5vvLWTomXUzuKVbKEpNrRYe0
rhBboeQod7WxlCPzWK1qCPNUckZIS44040xs+8fn9f7ro80NOOAtSSKRnL/3
v+J1d2Ljc5l40nLOtNQuDyjYo9lkeouJe+LG1wRnPcA5OJPcd4OJ571yLr9Q
7gFP8JSYzSlMnPYunDf8gyfEupy98DqKiftpDLF6QzwBSz0SpeHKxKmLwe/r
7b2AtSQTUr6aiesoyJr/OcKFy4S/d3cCAyd05NP9dH1g3S8PHrW6Y7ij1/on
Uqf9IVTu86YqWzrelmJjmXUxCGyP3tuubULDHZs6uILmENC4OlhtRFmNq8au
3LWziYTSztXupp9VcZcjA8ff6p4HG0rjme4GFfxhAO3u9akYcB78pE3OUMav
M5fVvLbFgVaLikgnRglvjGujONQkgfhWhdkHJyp+OO+DTV9aKiws3bHaEq2I
H+6LmJ10TQcJWi+rkKOAk4zdhgsPXgctCSkdLlkO3+IdLZJ4mQmFMgZsqS4K
Ljvc6cHbmQ22AxbHJs6S8UOf8IvNBrnQQ92d826jFM59l590xzYfutyd9KvI
ErjvwriMputd6FkoMLzn9o3flvNFmIcXwuvArMyalXk+9auj8QZmCXy9HNDJ
sRHz6XzuzYoXZaCTd6pdkTXFn9hW7NCa9AAmi7/QpNJG+J69X8iBWg9h/XDA
7Jaj3fyo3hGNysJy8Od3YEZZDXzb7Sn2JWv/guXqm+szXuLwvjdImiiqhJUb
siuj1B6AfGqwq/sj6BcXJ45ZjsCAdLGflnQ1DPeuirK4PwW15WwL28EauGT0
/IN5uBhyVvTdm5vq4LlZ4nxs8zykRsk/Xcioh77sQEvr374Bp0M/MfcADqne
G0IzJkiohxZo/nBfA9TpFOrFK0uh+U+KXM29f0P7KpMpYx8yss7NfXfyRCNE
9tf7i1IpaJlUsXQs4iko9buQT43LohEz7prHJf8Aq2HxwLKGAhrndJxuaW0C
nkNOaJydIvKdovaniJ+BQKK023sfFS07hpFjfn4BBW2xr9O8lVDjY91AHk8A
oZVjR9XTldHHkm9i5fZmaJkU7tF9ooI6zUetZja+BH+sBttKqKJAPT9f6chW
kHQ1DL6zrIYqD/D5eZNtMJScVahJo6F4vWrajqJ22ElLsacZ0tHHJYU5H44Q
mmSt0vFNdFSYJmgLcBWC9ZJo4IQpHWVvdJ4I8xAC671TRJ0FHd3+fWg2wVsI
pqWa97zYdGRfVGtdeVoIGvBAuYxHR1rToU9V44Uw49Pah/h09BYd5FJqhRDE
OWc41khHsvs139DrhfB5t0lo2nM60t9Vl2jYIIQxo2vUESEdHVY7Idj3TAgD
i27WCcN0dL77SnTmKyG0XJkoeiOLoW3mSkLWuBDyqhR4focwlPxCW6lWnYDh
MkNxozOG9LzsJHO0CNDP38lTd8OQtKXT5ku6BJQlx/DavTGU/dbScv96Ah75
LvG2hmKozVjTYPQnAloY42ckMzF0e4fZdr09BCgqyc26ZGPI5L7OmCKbAEeK
QUhlHoYcqhbfzDkS0CE6FuJbiqGM+4FeAicCBlp6QlrrMHSqg2cfdIyAmajm
0Mz+73/FIPtlBAHmZ0bnREMYknfNrK8+S0DESUrY3n8x9G2GdaLgHAEkZ+sw
0jSGOMrsoHOxBFjt85rnzGDo0O2adv84Ai7ZRIdVLGDoionKSZdEAuSMa8N8
JBlIcC7hoNlVAvbod83zpRnooF1p7ro/CEhWnwvD5Blorf7jH1VvEECoqC0E
rWKgSIPyacksAlTlTMNbVBjoBjtDNH2LgCMkx4V1dAaqyPU3fp9DQMbsr+HR
axhIZu3m0vZ8AsYpOiJjLQZa03U8i11AwH9JdJjw
       "]]},
     Annotation[#, "Charting`Private`Tag$3035#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{-6.907755278982137, 0},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Part[#, 2]}& )},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*FractionBox[SubscriptBox[\\(\[Sigma]\\), \\(NLO\\)], \
SubscriptBox[\\(\[Sigma]\\), \\(LO\\)]]\\)\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(E\\), \\(CM\\)]\\) (GeV)\"", 
      TraditionalForm], None}},
  FrameTicks->FrontEndValueCache[{{Automatic, Automatic}, {Quiet[
       Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{
     Automatic, Automatic}, {{{-6.907755278982137, 
        FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
        
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.010\"", ShowStringCharacters -> False], 0.01, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TagBox[
          InterpretationBox[
           StyleBox["\"0.100\"", ShowStringCharacters -> False], 0.1, 
           AutoDelete -> True], NumberForm[#, {
            DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox["1", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
        FormBox["100", TraditionalForm], {0.01, 0.}}, {6.907755278982137, 
        FormBox["1000", TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}, {{-6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-4.605170185988091, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-2.3025850929940455`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       4.605170185988092, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       6.907755278982137, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-9.210340371976182, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-8.111728083308073, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.824046010856292, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.418580902748128, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.264430222920869, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.1308988302963465`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-7.013115794639964, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.809142990314028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.521460917862246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-5.115995809754082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.961845129926823, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.8283137373023015`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-4.710530701645918, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.506557897319982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-3.2188758248682006`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.8134107167600364`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.659260036932778, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.5257286443082556`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-2.4079456086518722`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-1.2039728043259361`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.916290731874155, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.5108256237659907, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.35667494393873245`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.2231435513142097, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}, {-0.10536051565782628`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.995732273553991, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.4011973816621555`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.6888794541139363`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       3.912023005428146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.0943445622221, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.248495242049359, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.382026634673881, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       4.499809670330265, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.298317366548036, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.703782474656201, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       5.991464547107982, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.214608098422191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.396929655216146, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.551080335043404, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.684611727667927, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       6.802394763324311, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       7.600902459542082, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.006367567650246, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.294049640102028, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.517193191416238, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.699514748210191, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.85366542803745, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       8.987196820661973, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.104979856318357, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       9.210340371976184, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{-Log[1000], 
      Log[1000]}, {0., 0.2914008157271313}}, {{-6.907755278982137, 
    6.907755278982137}, {0., 0.2914008157271313}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Quiet[
     Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
    Automatic}]], "Output",
 CellChangeTimes->{
  3.8220890364989634`*^9, 3.8220892911918917`*^9, {3.8220898602943068`*^9, 
   3.822089864075376*^9}, 3.822090130703456*^9, 3.822090477498752*^9, 
   3.8220906208692083`*^9, {3.8220907034257793`*^9, 3.822090731776532*^9}, 
   3.8220909992628317`*^9, 3.82209229749174*^9, 3.822092429831126*^9, 
   3.8220926948664207`*^9, 3.822093050355269*^9, 3.822093107995742*^9, 
   3.822122255951408*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"4a68f9c2-4771-44fd-b300-008f233c86b5"]
}, Open  ]],

Cell["plots of asymptotic expansion", "Text",
 CellChangeTimes->{{3.821656182838665*^9, 3.821656187220747*^9}, {
  3.8216566009513206`*^9, 
  3.8216566085281477`*^9}},ExpressionUUID->"cfd1bb98-2bbe-4d11-9769-\
42517383099b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NLOplot", "=", 
   RowBox[{"LogLinearPlot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Alpha]", "3"]], 
      RowBox[{"\[Sigma]NLO", "[", "x", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", 
       SuperscriptBox["10", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Gray"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{
        "{", "\"\<\!\(\*SubscriptBox[\(\[Sigma]\), \(NLO\)]\)\>\"", "}"}], 
        ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.65", ",", "0.4"}], "}"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*FractionBox[\(s\), SuperscriptBox[\(m\), \(2\)]]\)-1\>\"", 
        ",", "\"\<\!\(\*FractionBox[SuperscriptBox[\(m\), \(2\)], \
SuperscriptBox[\(\[Alpha]\), \(3\)]]\)\!\(\*SubscriptBox[\(\[Sigma]\), \
\(NLO\)]\)\>\""}], "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8216563321330853`*^9, 3.821656367636552*^9}, {
  3.8216564159145203`*^9, 3.821656423118897*^9}, {3.821656493760364*^9, 
  3.82165659762287*^9}, {3.821656645536532*^9, 3.821656687361936*^9}, {
  3.8216570150964622`*^9, 3.82165701884991*^9}, {3.8216570865900908`*^9, 
  3.821657090841949*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"1e5a42b4-9660-4f1f-8c48-d260397349a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HEplot", "=", 
   RowBox[{"LogLinearPlot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Alpha]", "3"]], 
      RowBox[{"\[Sigma]NLOHighEnergy", "[", 
       RowBox[{
        SuperscriptBox["m", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "4", ",", 
       SuperscriptBox["10", "2"]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "\"\<High Energy Limit\>\"", "}"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.72", ",", "0.3"}], "}"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821656719818529*^9, 3.8216568339646397`*^9}, {
   3.821656962442389*^9, 3.821657001093233*^9}, {3.821657133885212*^9, 
   3.821657134873633*^9}, 3.821657195152863*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"71c510b3-88d9-46de-873c-a27b3bcb1e3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Threshplot", "=", 
   RowBox[{"LogLinearPlot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       SuperscriptBox["m", "2"], 
       SuperscriptBox["\[Alpha]", "3"]], 
      RowBox[{"\[Sigma]NLOThreshold", "[", "x", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       SuperscriptBox["10", 
        RowBox[{"-", "2"}]], ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", "\"\<Threshold Limit\>\"", "}"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.7", ",", "0.2"}], "}"}], "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.821656844322454*^9, 3.821656900142858*^9}, {
   3.8216569414118643`*^9, 3.8216569577667627`*^9}, 3.821657191058584*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"12b0e467-13c0-4132-aefb-2fada40a355b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"NLOplot", ",", "HEplot", ",", "Threshplot"}], "]"}]], "Input",
 CellChangeTimes->{{3.821656810764317*^9, 3.821656815734634*^9}, {
  3.82165690248948*^9, 3.821656902683098*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"ff6df4ab-511e-4b44-a462-92df0f9b5f5d"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], 
         LineBox[CompressedData["
1:eJwl0nk8VF0cBvDJFomkzZIsRd6UVJKSfiJLrzWUXVOYlClblsnSUEnZxhKG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          "]], LineBox[CompressedData["
1:eJwV1nk8Fd//B/BLUpbCTWWtSKJ8kIhSXqPkK4UshUifFlKIPilrkcgSQkq7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          "]]},
        Annotation[#, "Charting`Private`Tag$3991#1"]& ], {}}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV13k8lG0XB/B77CTLKNlCIZKlRxKJc4UaSYlkj0hliyiSbE1CKRSPSkKl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          "]]},
        Annotation[#, "Charting`Private`Tag$4121#1"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVxXk4E3wcAPC15liUWcVyTCR6exxT0tP1fsv7lhIaTSJKkhwL5SihJFIp
lDvkLDOJOXK97fcjMr16ZSmUIzS2OSoqhfS+7x+f56Pt5md3kkggEJz/8/8b
qj2qeD5UvHzuQJ0L3Qqe+m4NAm8q7rmkve4mwwpYess2vfCk4mrjIP1n5lYQ
lFxVKT5JxfRN52acT1lBTQCpUsuVir98e1CowrOC3xl55bdYVLyhV68E77EG
y6K+Uq8dVBxVM+u4JtQGTmSwuNpKVHyxiXhIEsWEtHPe/gKuMlazYJSZcA8C
+dH6tJXWyjhnclJjtbYD/NBEe7Z8puAPGjMf+tWOwHh06LPEWxRMeHskJkzF
FdT3DhUmMSi4lPTNvKDfDTJJQ5VpqUq4sSa6xs/bAwjjhfpVHcuwz6rHce1X
vaE3ptGFvmoZ1mmT68gm+QFabmj2lbkUZ5eRTeucz4Iaa7yDlqKIf8iL6g6H
BsFZOVaopF8BK6no3tMgh4CQq9CiT1PAonnXwbxr4cAl0t6UH12CeURV3kOz
y3DDMjCmOJmMKxbdFK+1iYJTMiF7bF/K45FB+RTe2xj4K1Ao+IMmjy8bi3m2
vFigdYZO5DPl8ArH96VHzBNgYjTkNTNFFk+dF5/63HcHWsdajvm0yeBGUf31
MZ0UyHPjz2yQlcEnmZbTwnfpMH2LfNDCmoSZfZQWwtsssCoqYLZGLcbPA/em
e3vlgmZIknJaKxFPkXOfFFALYKze4P1yKhFf4Uzs+kUuhIbJFbY/LRfhAIuK
89sruaD0xjZ6420CjiYMyDJTH4HA6Un1o/hf6Exf5T/WpTxgf9SPYJIWkBVh
Ja/3cCUQJra1xybOo1tpZK6DbjXkP//olrd4Dl0cmggRxNaBmbJ1uF3cD6QY
Hxxso86Hph1z5c6rv6O7wYym2wsYjlvuMzRP/IYg/dAOssNTmEQ7jRpWf0XJ
vms19Z81w42V3QHq8dNoIdpQd1uVAFQ6aTuVaFOILw5acG74G7LOc/VdOJ/Q
nSjSuIZyO3jMVhcqbpxEqpr16nrXO+Ds69NL71iOoTjnCk1BzivI9D8x/2KN
GDkl7rsQYvQG6rtmtfkKIsSQ9ve/kuuBOoqINbhuCHWnVGWpKfZC6XK6TrBS
P1L3f+4e3jQAxUWqVfGbu5Hmzow4Vs8gJHSxqpTDhejrmY319nPD4K6wJmHR
TQES5sfH2AeOwLRm3JZMFwFi0KciisNHIJLxY8jMWIByhj3kF8WMQI59+ya2
sAVpbza4xE0fgd7s0HdvaC2oz+dPxlf+CNibduo9vN+MdJPilJ3Io7DHJfrJ
IdSIhheLS3oyR+G13yePzwmNaDr1rvHP+6PgHnmEctOtEbnqbMKapaMQWWhy
okGmEWUPvSqxbxgF/uc+eQOrBuQWbkm+JxoFX8XTHGI5QsY9yfsuGIqBebT9
tYOoFp1X+JKSVSuGev6zsMbwWlT2YddFw6di0NPirzFUqUUTnMBdVW1imB94
eIZoUYO02sOyigfEUHj8xtISzmNEp6xwMpKRwIL77t1EdgUKIHV4H7ORgFfz
9nE2qQIZfRGm2jtIoHOtaWJXZjla/8HFfaerBLgjOoMPX/DQ1PT+makzEjjk
SQh3MC5D9pFG95qTJODUFezlKCpCX5zsIsa6JMBIO1ltpFKEJOtM/JXeS0DW
kSVDsuCg2MkJDV2xBHhvTXIfcR6g7Q4KGfTvEpDvH+9ezM5HplqTEUxVKZxu
bU5wFqWjZFtLiqedFGj78w3kLNLQi9geSrCjFJraIgQ8Tgq6U5Tzm7+rFDRe
biPIsRNR8JLNLvq+UkgqOTHgJrqOCg6Ii9OuSWGsjK5aw7mK2CWVBxfipGBe
2WOzlH0F6Q0P+1onS2EwKDvMTxSCwhrsMh7kSiEhbOX4KnYAErbRv5cWSiFM
VrX6msgL5QmPH8stkQJPX9agXuSIFGf9Ai9USOFB5t2Ec1tD+J4N93q21krh
X/R657U=
          "]]},
        Annotation[#, "Charting`Private`Tag$4183#1"]& ]}, {}}}, {InsetBox[
      TemplateBox[{"\"\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(NLO\\)]\\)\""},
       
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   GrayLevel[0.5], Editable -> False, Selectable -> False]}], 
                "]"}], "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.65, 0.4}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"High Energy Limit\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[0, 0, 1], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
              "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"\"Column\"", ",", 
                  RowBox[{"{", 
                    RowBox[{"Automatic", ",", "5"}], "}"}]}], "}"}]}]}], 
          "]"}]& )], Scaled[{0.72, 0.3}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{"\"Threshold Limit\""},
       "LineLegend",
       DisplayFunction->(StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0], 
                    Dashing[{Small, Small}]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{"Directive", "[", 
                RowBox[{
                  RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                  RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                  InterpretationBox[
                   ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                   RGBColor[1, 0, 0], Editable -> False, Selectable -> False],
                   ",", 
                  RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
              "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.7, 0.2}], ImageScaled[{0.5, 0.5}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{-4.605170185988092, 0},
   CoordinatesToolOptions:>{"DisplayFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& ), "CopiedValueFunction" -> ({
       Exp[
        Part[#, 1]], 
       Part[#, 2]}& )},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"\\!\\(\\*FractionBox[SuperscriptBox[\\(m\\), \\(2\\)], \
SuperscriptBox[\\(\[Alpha]\\), \
\\(3\\)]]\\)\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(NLO\\)]\\)\"", 
       TraditionalForm], None}, {
      FormBox[
      "\"\\!\\(\\*FractionBox[\\(s\\), SuperscriptBox[\\(m\\), \\(2\\)]]\\)-1\
\"", TraditionalForm], None}},
   FrameTicks->FrontEndValueCache[{{Automatic, Automatic}, {Quiet[
        Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
       Charting`ScaledFrameTicks[{Log, Exp}]}}, {{
      Automatic, Automatic}, {{{-4.605170185988091, 
         FormBox[
          TagBox[
           InterpretationBox[
            StyleBox["\"0.01\"", ShowStringCharacters -> False], 0.01, 
            AutoDelete -> True], NumberForm[#, {
             DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 
         0.}}, {-2.3025850929940455`, 
         FormBox[
          TagBox[
           InterpretationBox[
            StyleBox["\"0.10\"", ShowStringCharacters -> False], 0.1, 
            AutoDelete -> True], NumberForm[#, {
             DirectedInfinity[1], 2}]& ], TraditionalForm], {0.01, 0.}}, {
        0., 
         FormBox["1", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
         FormBox["10", TraditionalForm], {0.01, 0.}}, {4.605170185988092, 
         FormBox["100", TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-6.214608098422191, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-5.809142990314028, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-5.521460917862246, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-5.298317366548036, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-5.115995809754082, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-4.961845129926823, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-4.8283137373023015`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-4.710530701645918, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-3.506557897319982, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-3.2188758248682006`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.9459101490553132`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.0794415416798357`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.1972245773362196`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.4011973816621555`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.6888794541139363`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.0943445622221, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.248495242049359, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.382026634673881, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.499809670330265, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.298317366548036, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.703782474656201, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.991464547107982, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.214608098422191, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.396929655216146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.551080335043404, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.684611727667927, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.802394763324311, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.907755278982137, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}}, {{-4.605170185988091, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
         0.}}, {-2.3025850929940455`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
        0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
        2.302585092994046, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
        4.605170185988092, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
         0.}}, {-6.907755278982137, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-6.214608098422191, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-5.809142990314028, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-5.521460917862246, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-5.298317366548036, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-5.115995809754082, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-4.961845129926823, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-4.8283137373023015`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-4.710530701645918, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-3.506557897319982, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-3.2188758248682006`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.8134107167600364`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.659260036932778, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.5257286443082556`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-2.4079456086518722`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-1.2039728043259361`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.916290731874155, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.5108256237659907, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.35667494393873245`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.2231435513142097, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
         0.}}, {-0.10536051565782628`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        0.6931471805599453, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.0986122886681098`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.3862943611198906`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.6094379124341003`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.791759469228055, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        1.9459101490553132`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.0794415416798357`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.1972245773362196`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        2.995732273553991, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.4011973816621555`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.6888794541139363`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        3.912023005428146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.0943445622221, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.248495242049359, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.382026634673881, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        4.499809670330265, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.298317366548036, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.703782474656201, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        5.991464547107982, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.214608098422191, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.396929655216146, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.551080335043404, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.684611727667927, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.802394763324311, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
        6.907755278982137, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{421.289306640625, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->NCache[{{-Log[100], 
       Log[100]}, {0., 0.8297388506587584}}, {{-4.605170185988092, 
     4.605170185988092}, {0., 0.8297388506587584}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            GrayLevel[0.5]], 
           Line[CompressedData["
1:eJwl0nk8VF0cBvDJFomkzZIsRd6UVJKSfiJLrzWUXVOYlClblsnSUEnZxhKG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            "]], 
           Line[CompressedData["
1:eJwV1nk8Fd//B/BLUpbCTWWtSKJ8kIhSXqPkK4UshUifFlKIPilrkcgSQkq7
5VORor2kQloUJaFL9cmW5d6xdHE3++/8/pjHPJ7znjlz5sx5v8/R2BPo5C3O
YDDayPH/5/2bb+pby/miZCpmpbdrB7q9JQutZephOPTk6QadLjD1hGrPV9fj
7+tb3k0z6AKGes4u961HyXvungqTLlw88fGo/Lt65MTYWBhs6MLmrGTLHyca
oKQeq/J7Zxfuf2B+DxhqRIJcfl5ORhcili+cef57E+r6bj3YOdIF+UFTn9/5
v+C76Kn/xhfdMH+RGbTmxy8sUmUVpb7uhk/cYHi6bAsSUg2VG6q68UL5zlkc
bgHDfsY+u0YSX7/g+ZU1rbDpZJ2c0d+Nlk3ikoU+baiwknpwVr0HxlfYbntG
2nH/r+ym1vAe2DLmt6QwO2DY2FSZGN2DXd4b9z5f3gG3OQ/S9E/3IMkgL0De
qwNBw3KffdN70PrGI6assgPRf45mZeeTeF/tHZXk3xAd6pxSbOhB27onk/UL
upAmpdukqM3GhUz9jgRTMi6tGg8Yy9nY0pv/zmIr+U7GpsM9Bmw8u3g5ufAk
uT/DNufmajZSh6NUYjq7YNYQkN25hY21t21XrSjsxv3nv3z8/2HjomJbwFkT
Nj78tNtx/Tkb9n7ujhvt2TALPhzb9YoNicp64zEfNoImbKOXVrIRGPhuzOci
GzoFdO+VajasqwsTLcbYaIsKO2P9kw1e1NGb/RUcNGsnV+SR6w690r82b+lF
20P7a8fMODh2R1nHbS+xf5Hvd3MOrvrpHNkX3gvD70kPTMEB3btR6nhBL2x8
r77s3shBbF+0SbFEH3zt3pTNduagtF+QIv+qD9yLgQ9P+3Ogze2w+PbXAO4X
BvcpXeXA7v5gYrvVAMxY5tJ91zkIDmJ86/cYQB1f8KA0l4PXXHU/yaQBuDxN
y7XN58Bz0C3LtHsAF81YCiYPOcgYqv1z6fofVH8frjSu4iAqfOfWe/FcFBt8
te7sJ/Gf5Vf0M7ngtqU37eBycGOtZk9RDhdeh9WtPg1xUD3Zffzucy50eniP
s4UczDsVdOd2Lxe261sUpcRoFJ85JXnDYRBtk4Z13Uwar/u6HBd7DsLlY9At
mbk0Gu1sruX5DqJS3dBv+Xwao3KzjHNPDiI6buU7D1UaGzMv7L7+aBBudRMt
UYtp/Hf19suL84dg4f28lmVE48+EzEwlrSG4rYrUuWNMQ3zXIecswyG0FbbH
ha+ioaOxkj6/aQih6bqO0mtoHLn5cv65COKPRo4DFA3p4i//pLQOwaqmZvVH
OxrqckZlsn1D8HyyJczegYZhUKZUsmgIjCP5DbVbaWw3cs9JUhjGaJeopcKZ
Ru7Tjs/xG4bx0O5r+EF3GmblfJ2Y/GGI1Pia3/bSkPimWaD3aBh3XcqNRfto
fKEdljaVDSNH11Rpvg8Nn3mFS/RYw/i0PdDdxpfGuQAvTZYED/Je45xQfxpe
p87kRsvzsG+LdnF4AI1ll0oWLVfjoUD3kn3oIRoVb5kLo1fyYGj0Qnd/EI0B
1SrVZXt48F/ScGhOMI3SFbzLjQE8BLMXmvOI4/6noRIVxoObbcZA3VEaakci
lBrTeHgZ6Ct/IoTGpmqDuSfKefigkO6TH05Dsc0zU6eGh61jpRn7I2i08RPn
NLDI+yY1HyyOpHFMo1NBZ4AHxSW21WeP07gRenF2vRofEpEB502jaQSlvkuJ
1OFDJ380vInY/MaQ7FJjPrSEil5HTtKo/7JFJnIzHwUF+ZrZMTSudYUlabvy
8bf1hKTBKRq+Y7ekvu7hIzLi8kAp8ZS22EztcD5y3A99fh9Lo3qtfnxdHB/c
ZQlV1nE0Ljh5SEakk/e33auuJNY78USiroCPTGXhYPFpGju+HRALb+Ijdqd+
v2sCDe3eC9Fav/mwaY9wKyEeZLydqh3gI8girlkxkUaC3oLJxZICKI0Vq1US
u6zffLxWgfhu5W9mEo2FbqHjoeoC+DeEvttF/PRU/ehnYwHc6Oct/cQxl6bC
QikBFGetUzY4Q8Punt6I5hYBdKScg/2Jld65h352FcAmMGzwJnHnj9PCkL0C
9O3Vz/hJfI/76JhmoACG17ius5JphEu28z+FC+CyC1bmxNZqs4+GnBaAF3nZ
zZtYwcicp5EhQPO2mAtniO9WpOSlXxOAqj/sUURs49C2Vey2AG/rVY/UEHf+
MpoKeiyAGbe3pYs42j+uqK1cgA8W9jnjxGpjTR5bawRI23KvRC6FxrPEZdIV
LAFyFkTqLiR2UjpeYtBB2jPU5C0jHrj1xSe7X4DoYDmVlcRJJppz5UYE6HR4
eNWUeMnb4DcnJIRIuxR23Iy4wqnq8ICcEPJXGl+ZEHu2Ky/yUhUiWXblLgNi
UaB/7WdtIRQVp+9dQnxusixynZEQi6xfVM8n1k9RWF60TogPee+zJImrVfd9
V9tEnHaxZpD036fwaXyyixB9v/P2fycWWy21anwXaa/JNeAV8dUqj04/PyGs
pJe1XCM2216c8fOYEG2xyS/CiRs7GZabY4Rwuz8k6UIceMT5T2mKEP476l7r
Et9KE22+fEMIT6s3Z6rJ/1q/cPOo1H3Sf7HKa+eJfxVdKwh7IUTwKpklO4kV
a9ZPd68XonOmy6V2Mj/uu59/9OGXEDdkqcTrxFvYPbvNOEJoOTrwXIlPTU8p
m88QwZd6bFlB5t+CzFb/eBkRGueOaAcSl2oaqQrniaB0EikqxENoCmH9JUKC
4qMOHzKfU2t1ta1Xi7BWtr5xBrHuzsjGJ1Yi5Biz7G7G0/g7XGPFeQ8ReCuO
/vhG8mN8ZnCrxH4Rxt0lBn2Js7LepwT/IyL1aXemiORT7WM/2jlRhIqqoPhZ
xGv/PPmX+UwEbskBm9kkP5uPz3SKqSTxK5yBOJLPR2Q9GEOfRcismqc/SvK9
UJex82unCLIzD0U2k3qgtM92XhpzBFqB9TH+J2jwm1sSZh0aQcWEZ9xwKI00
X9mdx8JHoFe2bO4SYj3R6hWtp0dwI3F3uROpV3vmn/9+P3sEj9VfHMwj9ax2
2+ZlLl/J/cenO8/5h/yf+mc1l41H4W+1TGXdQRqWe7qyp1mO4v6SdtMVB8h6
MsgM9rcbhV5xd6oGqb9MhUNqFj6jCP6awxV404hy0ApozxpFqL/J8+DdNNw+
pc3WGRtFp3sds8yVxrBHWUfajDGI5jYUH9tOxru39+nInDEI/Oz+Xb6Nxlvp
/+2q0RsDwzriWpITjRWbJu4d8hrD9sCEWepkvZF+f8DxyesxvMw4ce68JY0X
5esz1yeMwya9a6RjKY3ZEuZXWefGoW0vL2+jTb7XZuWNg9njaIyP1S/UIs9/
Xfw44+k4lDY+S/LWIP3rkGjs6BzHDz+7/hIVGjyJqjmnLCeQ9PPHmwZZki+2
m8+9GZ2AeMdqsa4BDmJSN1xxlZyEb2svBvo4+FZv/m+vwiRiJs+U8mgOIj30
Hs3RnYTsb4WDI90c1PjPatjrOomrw1mt7S0c+J79wpR4PIkbo9yzhrUc5DY6
Z1gFTKGvdmpfXSEHPOWlFV/DptB23uq5UwEHNrtG+71OT+Gg+UPp+pscDHBy
NoVlTyEpfVtRVQ4Ha6b6GcVfp7DDsmX52QsccBTfPpNRZVAxr8xb006S/sJL
+2gUg/qQxr0TsI2Dx5kZ02xsxKjJE9NcxfhslKbvNtayF6Nasm5vlRpioyLV
0JvhIkbVR85ZIPeHjZqE2vclu8Sobhn+GkUOGx2R0km6IWKUmt7auxK/2FDw
jpGXuSVGBSWK90S9ZeOQyT/qtdPEKbPiicTedLIPZDmaupSLU3t+1sfxyf40
d0WFg6SBBOWeNFqfbNkDmaLUxb9eTadiA/VadFd0I678UZCK0Qyq5EdIvNLi
LnAHzcIi382knE7mSSQM/8ZuiwCfWEdpyi/38PDctx3o0BB9GqqUodbFNKgE
FLTDecnvgTjnWdS5wdbUsZA2NJZrJUV9nE2Fhrm2DlW24K9S6Tg5NXnKNyl3
9517/8FX61HeYIc8tSooRHH9qR9Y/kNy4vRVBcrY4uUxk/Rm6Cz8kv8mW4Fa
9Gnq2dOEZmjty3Ji/KtAXQ6JfLg6uhkLBpYWhN1WoATcvkarwGbIi29y9n+q
QOVlyf8XaNcMnu6Z2451CpSVm7iLsnQzXobJbVeTYFLbLXdWvYxtQklZE8N9
BpPa+ubn1NHIJjyZlnPnvDST0nsWMWkY3ITiFEMxOQUmVZd+xuHu3ibk5Dre
FVvApPpUn9iWrG9C3Mdz4j2mTOp6nMngErEmxMz2LFpszqRkb/Efj4lYOOGs
5fa3BZManWti1cBlIfTX46LvVkyq0PPw+/g2Fg4OfnP75Mik3nuH7JGsYMFn
1fVpUtuYlNOG2iT6GQt7I3yKN7oxKcqZebLuHgue04XTyr2Y1JqI5ObcbBbZ
F5UXj+1mUp9Wbl+TksXCtrPx7mbeTIrtauwXfpYFp0YHiaO+TKpMOdDvQDwL
9spK9x74kfhMe/MdUSz8Hyd8GE8=
            "]]}, 
          "Charting`Private`Tag$3991#1"], {}}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwV13k8lG0XB/B77CTLKNlCIZKlRxKJc4UaSYlkj0hliyiSbE1CKRSPSkKl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            "]]}, 
          "Charting`Private`Tag$4121#1"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0], 
            Dashing[{Small, Small}]], 
           Line[CompressedData["
1:eJwVxXk4E3wcAPC15liUWcVyTCR6exxT0tP1fsv7lhIaTSJKkhwL5SihJFIp
lDvkLDOJOXK97fcjMr16ZSmUIzS2OSoqhfS+7x+f56Pt5md3kkggEJz/8/8b
qj2qeD5UvHzuQJ0L3Qqe+m4NAm8q7rmkve4mwwpYess2vfCk4mrjIP1n5lYQ
lFxVKT5JxfRN52acT1lBTQCpUsuVir98e1CowrOC3xl55bdYVLyhV68E77EG
y6K+Uq8dVBxVM+u4JtQGTmSwuNpKVHyxiXhIEsWEtHPe/gKuMlazYJSZcA8C
+dH6tJXWyjhnclJjtbYD/NBEe7Z8puAPGjMf+tWOwHh06LPEWxRMeHskJkzF
FdT3DhUmMSi4lPTNvKDfDTJJQ5VpqUq4sSa6xs/bAwjjhfpVHcuwz6rHce1X
vaE3ptGFvmoZ1mmT68gm+QFabmj2lbkUZ5eRTeucz4Iaa7yDlqKIf8iL6g6H
BsFZOVaopF8BK6no3tMgh4CQq9CiT1PAonnXwbxr4cAl0t6UH12CeURV3kOz
y3DDMjCmOJmMKxbdFK+1iYJTMiF7bF/K45FB+RTe2xj4K1Ao+IMmjy8bi3m2
vFigdYZO5DPl8ArH96VHzBNgYjTkNTNFFk+dF5/63HcHWsdajvm0yeBGUf31
MZ0UyHPjz2yQlcEnmZbTwnfpMH2LfNDCmoSZfZQWwtsssCoqYLZGLcbPA/em
e3vlgmZIknJaKxFPkXOfFFALYKze4P1yKhFf4Uzs+kUuhIbJFbY/LRfhAIuK
89sruaD0xjZ6420CjiYMyDJTH4HA6Un1o/hf6Exf5T/WpTxgf9SPYJIWkBVh
Ja/3cCUQJra1xybOo1tpZK6DbjXkP//olrd4Dl0cmggRxNaBmbJ1uF3cD6QY
Hxxso86Hph1z5c6rv6O7wYym2wsYjlvuMzRP/IYg/dAOssNTmEQ7jRpWf0XJ
vms19Z81w42V3QHq8dNoIdpQd1uVAFQ6aTuVaFOILw5acG74G7LOc/VdOJ/Q
nSjSuIZyO3jMVhcqbpxEqpr16nrXO+Ds69NL71iOoTjnCk1BzivI9D8x/2KN
GDkl7rsQYvQG6rtmtfkKIsSQ9ve/kuuBOoqINbhuCHWnVGWpKfZC6XK6TrBS
P1L3f+4e3jQAxUWqVfGbu5Hmzow4Vs8gJHSxqpTDhejrmY319nPD4K6wJmHR
TQES5sfH2AeOwLRm3JZMFwFi0KciisNHIJLxY8jMWIByhj3kF8WMQI59+ya2
sAVpbza4xE0fgd7s0HdvaC2oz+dPxlf+CNibduo9vN+MdJPilJ3Io7DHJfrJ
IdSIhheLS3oyR+G13yePzwmNaDr1rvHP+6PgHnmEctOtEbnqbMKapaMQWWhy
okGmEWUPvSqxbxgF/uc+eQOrBuQWbkm+JxoFX8XTHGI5QsY9yfsuGIqBebT9
tYOoFp1X+JKSVSuGev6zsMbwWlT2YddFw6di0NPirzFUqUUTnMBdVW1imB94
eIZoUYO02sOyigfEUHj8xtISzmNEp6xwMpKRwIL77t1EdgUKIHV4H7ORgFfz
9nE2qQIZfRGm2jtIoHOtaWJXZjla/8HFfaerBLgjOoMPX/DQ1PT+makzEjjk
SQh3MC5D9pFG95qTJODUFezlKCpCX5zsIsa6JMBIO1ltpFKEJOtM/JXeS0DW
kSVDsuCg2MkJDV2xBHhvTXIfcR6g7Q4KGfTvEpDvH+9ezM5HplqTEUxVKZxu
bU5wFqWjZFtLiqedFGj78w3kLNLQi9geSrCjFJraIgQ8Tgq6U5Tzm7+rFDRe
biPIsRNR8JLNLvq+UkgqOTHgJrqOCg6Ii9OuSWGsjK5aw7mK2CWVBxfipGBe
2WOzlH0F6Q0P+1onS2EwKDvMTxSCwhrsMh7kSiEhbOX4KnYAErbRv5cWSiFM
VrX6msgL5QmPH8stkQJPX9agXuSIFGf9Ai9USOFB5t2Ec1tD+J4N93q21krh
X/R657U=
            "]]}, "Charting`Private`Tag$4183#1"]}}, {}}}, {
     DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      Ticks -> {Quiet[
         Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Automatic}, 
      AxesOrigin -> {-4.605170185988092, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Quiet[
          Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      DisplayFunction -> Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "ClippingRange" -> {{{-4.605169998021962, 4.605169998021962}, {
         0.0008547938632545993, 0.8297388506587584}}, {{-4.605169998021962, 
         4.605169998021962}, {0.0008547938632545993, 0.8297388506587584}}}}, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {False, False}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0},
       CoordinatesToolOptions -> {"DisplayFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& ), "CopiedValueFunction" -> ({
          Exp[
           Part[#, 1]], 
          Part[#, 2]}& )}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
        "\!\(\*FractionBox[SuperscriptBox[\(m\), \(2\)], SuperscriptBox[\(\
\[Alpha]\), \(3\)]]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(NLO\)]\)", None}, {
        "\!\(\*FractionBox[\(s\), SuperscriptBox[\(m\), \(2\)]]\)-1", None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None}, PlotRange -> {{-Log[100], 
         Log[100]}, {0., 0.8297388506587584}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       Unevaluated[
        LineLegend[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]]}, {"Threshold Limit"}, LegendMarkers -> 
         None, LabelStyle -> {}, LegendLayout -> "Column"]]]], 
     Scaled[{0.7, 0.2}], Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.821656816097383*^9, 3.8216568353775797`*^9}, 
   3.821656903040213*^9, {3.8216569425345383`*^9, 3.8216570023156757`*^9}, 
   3.8216570757986403`*^9, 3.821657142313004*^9, {3.821657182672244*^9, 
   3.8216571969314413`*^9}, 3.8216573204156647`*^9, 3.82165809965891*^9, 
   3.8218402981981077`*^9, 3.8220898761476316`*^9, 3.8220912829455147`*^9, 
   3.822092434504386*^9, 3.822092702129184*^9, 3.822093055428944*^9, 
   3.822093112837328*^9, 3.822122262240376*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"41064bc1-2836-4d05-8f41-2f0df5c5c1e5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1054, 696},
WindowMargins->{{Automatic, 65}, {Automatic, -933}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Text"], FontColor -> GrayLevel[0.5]]}, 
  WindowSize -> {808, 681}, WindowMargins -> {{4, Automatic}, {Automatic, 4}},
   Visible -> False, FrontEndVersion -> 
  "12.1 for Mac OS X x86 (64-bit) (June 19, 2020)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"f63345b1-44aa-4a2e-9617-4171218c8bc3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 527, 8, 98, "Title",ExpressionUUID->"9b0ca948-aa74-4a98-a0ba-604f859f154c"],
Cell[CellGroupData[{
Cell[1132, 34, 680, 13, 117, "Chapter",ExpressionUUID->"9b0ca948-aa74-4a98-a0ba-604f859f154c"],
Cell[1815, 49, 1131, 23, 59, "Text",ExpressionUUID->"9b0ca948-aa74-4a98-a0ba-604f859f154c"],
Cell[2949, 74, 3655, 81, 238, "Text",ExpressionUUID->"9b0ca948-aa74-4a98-a0ba-604f859f154c"],
Cell[CellGroupData[{
Cell[6629, 159, 381, 7, 67, "Section",ExpressionUUID->"65860e39-8e3f-4638-bf02-66be0722cc22",
 InitializationCell->True,
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[7035, 170, 217, 5, 54, "Subsection",ExpressionUUID->"b7635edb-b6ee-470e-a34f-bda05cb1484c",
 InitializationCell->True,
 InitializationGroup->True],
Cell[7255, 177, 1192, 37, 76, "Input",ExpressionUUID->"fb5bf8af-cd01-44e9-a88a-642d0c6482ac",
 InitializationCell->True,
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[8484, 219, 224, 5, 38, "Subsection",ExpressionUUID->"c1cbba32-8d06-47f0-ab6b-a4e3c73abbce",
 InitializationCell->True,
 InitializationGroup->True],
Cell[CellGroupData[{
Cell[8733, 228, 231, 5, 45, "Subsubsection",ExpressionUUID->"3d815b9f-d13e-4819-baf3-017bdd999332",
 InitializationCell->True,
 InitializationGroup->True],
Cell[8967, 235, 18652, 569, 886, "Input",ExpressionUUID->"cf702680-af1b-400e-b5a9-fc813cc74c31",
 InitializationCell->True,
 InitializationGroup->True]
}, Closed]],
Cell[CellGroupData[{
Cell[27656, 809, 486, 8, 37, "Subsubsection",ExpressionUUID->"c2116389-e3ca-4458-8fe4-da148487f495",
 InitializationCell->True,
 InitializationGroup->True],
Cell[28145, 819, 796, 22, 72, "Code",ExpressionUUID->"bcf04795-d725-45b1-a0ec-47a6b51e0458"],
Cell[28944, 843, 7205, 246, 472, "Input",ExpressionUUID->"81e5bbf4-3b4b-4ca8-9edc-f38e99365c1a",
 InitializationCell->True,
 InitializationGroup->True],
Cell[36152, 1091, 829, 19, 42, "Text",ExpressionUUID->"9c8d74dc-7c1e-4460-b9ba-f70edd72659a",
 InitializationCell->True,
 InitializationGroup->True],
Cell[36984, 1112, 516, 16, 46, "Input",ExpressionUUID->"3869a8ef-ad69-446c-871b-c1ae750851ef",
 InitializationCell->True,
 InitializationGroup->True],
Cell[37503, 1130, 4992, 125, 173, "Input",ExpressionUUID->"f6b2ef2e-7d41-4f50-91d8-ff46b45f9626",
 InitializationCell->True,
 InitializationGroup->True],
Cell[42498, 1257, 430, 12, 72, "Input",ExpressionUUID->"88327b1d-88a2-4b26-9d84-b41cc87799fc",
 InitializationCell->True,
 InitializationGroup->True],
Cell[42931, 1271, 901, 28, 64, "Input",ExpressionUUID->"cff31694-94ad-4496-8295-5e32ad457b90",
 InitializationCell->True,
 InitializationGroup->True],
Cell[43835, 1301, 1020, 31, 64, "Input",ExpressionUUID->"d1ab5d0e-a6da-4e42-846e-492efd73ced3",
 InitializationCell->True,
 InitializationGroup->True],
Cell[44858, 1334, 3749, 115, 182, "Input",ExpressionUUID->"67bd0704-e3f5-46ed-b9c1-88cdb1a1cfee",
 InitializationCell->True,
 InitializationGroup->True],
Cell[48610, 1451, 3703, 114, 190, "Input",ExpressionUUID->"b33acb8c-f152-4a6e-9073-5e9515f657c7",
 InitializationCell->True,
 InitializationGroup->True],
Cell[52316, 1567, 2517, 76, 114, "Input",ExpressionUUID->"b5185aba-fac2-4740-946c-0d12273ea683",
 InitializationCell->True,
 InitializationGroup->True],
Cell[54836, 1645, 3646, 117, 210, "Input",ExpressionUUID->"e1ab94c8-2f74-4c45-a78c-82f91dd35af8",
 InitializationCell->True,
 InitializationGroup->True],
Cell[58485, 1764, 6958, 210, 342, "Input",ExpressionUUID->"6d294d37-b372-498c-8590-1145963a9542",
 InitializationCell->True,
 InitializationGroup->True],
Cell[65446, 1976, 4510, 141, 243, "Input",ExpressionUUID->"2457ffd0-5c36-4174-8a83-d1d936cded19",
 InitializationCell->True,
 InitializationGroup->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70005, 2123, 246, 4, 54, "Subsection",ExpressionUUID->"b7b86d54-e29b-4082-86fb-60ca6ae96296"],
Cell[70254, 2129, 4902, 144, 232, "Code",ExpressionUUID->"4e42c4c2-29bf-41e0-a7d1-6fd3aa0c3300"],
Cell[75159, 2275, 1234, 38, 71, "Code",ExpressionUUID->"a71f38b1-7209-40be-bfd3-b7ac83fd7918"]
}, Closed]],
Cell[CellGroupData[{
Cell[76430, 2318, 294, 6, 38, "Subsection",ExpressionUUID->"67ab2f45-ee04-4fa3-a0a6-70260312098e",
 InitializationCell->True,
 InitializationGroup->True],
Cell[76727, 2326, 903, 22, 108, "Input",ExpressionUUID->"5e46a6fe-9f80-40db-9271-53965a898dc5",
 InitializationCell->True,
 InitializationGroup->True],
Cell[77633, 2350, 1555, 37, 190, "Input",ExpressionUUID->"596dcfd8-0b1c-4c88-9017-b1703f68a318",
 InitializationCell->True,
 InitializationGroup->True],
Cell[79191, 2389, 1393, 35, 190, "Input",ExpressionUUID->"b542c226-711a-49ab-aa3d-c4e4aefd60ca",
 InitializationCell->True,
 InitializationGroup->True],
Cell[80587, 2426, 1205, 31, 138, "Input",ExpressionUUID->"7045c23b-57a6-4d2f-8ceb-de96b5de7edb",
 InitializationCell->True,
 InitializationGroup->True],
Cell[81795, 2459, 1198, 31, 138, "Input",ExpressionUUID->"e93a3553-609d-40a4-8876-484b8175ff0e",
 InitializationCell->True,
 InitializationGroup->True],
Cell[82996, 2492, 414, 9, 46, "Input",ExpressionUUID->"5075eb07-e8b2-4115-9122-9965c8d2106d",
 InitializationCell->True,
 InitializationGroup->True]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83459, 2507, 152, 3, 67, "Section",ExpressionUUID->"3348258c-5cf7-4e14-a188-586cb0b278d3"],
Cell[83614, 2512, 662, 16, 58, "Text",ExpressionUUID->"aba9bb47-9f74-426d-9a1f-53de00b0d9cc"],
Cell[84279, 2530, 372, 9, 30, "Input",ExpressionUUID->"8ceea785-adc6-41af-a08c-1b16bb67927f"],
Cell[CellGroupData[{
Cell[84676, 2543, 143, 2, 30, "Input",ExpressionUUID->"1c0f9fb5-2c6c-4738-8029-ffcf274aa78d"],
Cell[84822, 2547, 17863, 563, 772, "Output",ExpressionUUID->"934dbae7-2bbf-420d-be80-efdd768f54f6"]
}, Open  ]],
Cell[102700, 3113, 197, 3, 35, "Text",ExpressionUUID->"036d3493-b120-4ea8-9655-7b4f9abed687"],
Cell[CellGroupData[{
Cell[102922, 3120, 803, 17, 30, "Input",ExpressionUUID->"9da8dc75-d01d-487c-a2d8-ccad23460062"],
Cell[103728, 3139, 874, 15, 34, "Output",ExpressionUUID->"473d10a9-311a-4a9e-ac5d-5dbf8922d6f3"]
}, Open  ]],
Cell[104617, 3157, 249, 4, 35, "Text",ExpressionUUID->"f48890c4-dc13-4746-af0f-e6564bae89ba"],
Cell[CellGroupData[{
Cell[104891, 3165, 1145, 30, 59, "Input",ExpressionUUID->"07262cce-47e3-4f75-a883-065730dac591"],
Cell[106039, 3197, 887, 15, 34, "Output",ExpressionUUID->"661c256e-1552-41a7-8f9b-c47a0bf2dec0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106963, 3217, 1096, 29, 59, "Input",ExpressionUUID->"f8eaef86-65ef-4466-b0c6-f0623521a395"],
Cell[108062, 3248, 691, 12, 34, "Output",ExpressionUUID->"0710fb7c-deb4-49ac-8dd1-8e9818339bc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108790, 3265, 1099, 30, 59, "Input",ExpressionUUID->"496c1697-cf4e-4162-90d6-60b66dd7f417"],
Cell[109892, 3297, 687, 13, 34, "Output",ExpressionUUID->"8c891b4d-7f96-4dcc-923c-9c53c88888fd"]
}, Open  ]],
Cell[110594, 3313, 253, 4, 35, "Text",ExpressionUUID->"0d78a2dd-8f70-4df3-8a88-77fd01ff7c4b"],
Cell[CellGroupData[{
Cell[110872, 3321, 573, 14, 49, "Input",ExpressionUUID->"8533a126-8ddf-4143-a68e-c92b49bcba84"],
Cell[111448, 3337, 392, 6, 34, "Output",ExpressionUUID->"b134424c-d283-4fa1-a538-0a5019c463e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111877, 3348, 1145, 26, 79, "Input",ExpressionUUID->"4add07c8-b7bb-4484-9187-5b31eeceba59"],
Cell[113025, 3376, 22453, 532, 240, "Output",ExpressionUUID->"4a68f9c2-4771-44fd-b300-008f233c86b5"]
}, Open  ]],
Cell[135493, 3911, 224, 4, 35, "Text",ExpressionUUID->"cfd1bb98-2bbe-4d11-9769-42517383099b"],
Cell[135720, 3917, 1634, 40, 98, "Input",ExpressionUUID->"1e5a42b4-9660-4f1f-8c48-d260397349a9"],
Cell[137357, 3959, 1170, 32, 82, "Input",ExpressionUUID->"71c510b3-88d9-46de-873c-a27b3bcb1e3c"],
Cell[138530, 3993, 1033, 28, 82, "Input",ExpressionUUID->"12b0e467-13c0-4132-aefb-2fada40a355b"],
Cell[CellGroupData[{
Cell[139588, 4025, 307, 6, 30, "Input",ExpressionUUID->"ff6df4ab-511e-4b44-a462-92df0f9b5f5d"],
Cell[139898, 4033, 70735, 1400, 297, "Output",ExpressionUUID->"41064bc1-2836-4d05-8f41-2f0df5c5c1e5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


